Supra-Binary Ferroelectricity in a Nanowire

We report the prediction and observation of supra-binary ferroelectricity in a ferroelectric nanowire (FNW) covered with a semi-cylindrical gate that provides an anisotropic electric field in the FNW. There are gate-voltage-driven transitions between four polarization phases in FNW's cross section, dubbed axial-up, axial-down, radial-in and radial-out. They are determined by the interplay between the topological depolarization energy and the free energy induced by an anisotropic external electric field, in clear distinction from the conventional film-based binary ferroelectricity. When the FNW is mounted on a biased graphene nanoribbon (GNR), these transitions induce exotic current-voltage hysteresis in the FNW-GNR transistor. Our discovery suggests new operating mechanisms of ferroelectric devices. In particular, it enables intrinsic multi-bit information manipulation in parallel to the binary manipulation employed in data storage devices.

==> anc/aps10pt4-2.rtx <==
%%
%% This is file `aps10pt4-2.rtx',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% revtex4-2.dtx  (with options: `10pt')
%% 
%% This file is part of the APS files in the REVTeX 4 distribution.
%% For the version number, search on the string 
%% Original version by David Carlisle
%% Modified by Arthur Ogawa (mailto:arthur_ogawa at sbcglobal dot net)
%% 
%% Version (4.2a, unreleased)
%% Modified by Aptara on behalf of American Physical Society and American Institute of Physics
%% 
%% Version (4.2b,4.2c)
%% Modified by Mark Doyle, American Physical Society (mailto:revtex at aps.org)
%% 
%% Copyright (c) 2019 American Physical Society.
%% https://journals.aps.org/revtex/
%% mailto:revtex@aps.org
%% 
%% See the REVTeX 4.2 README-REVTEX file for restrictions and more information.
%% 
\ProvidesFile{aps10pt4-2}
 [2019/01/18/14:29:48 4.2c (https://journals.aps.org/revtex/ for documentation)]% \fileversion
\ifx\undefined\substyle@ext
 \def\@tempa{%
  \endinput
  \GenericWarning{I must be read in by REVTeX! (Bailing out)}%
 }%
 \expandafter\else
  \def\@tempa{}%
 \expandafter\fi\@tempa
 \class@info{RevTeX pointsize 10pt selected}%
\def\normalsize{%
   \@setfontsize\normalsize\@xpt{11.5}%
   \abovedisplayskip 10\p@ \@plus2\p@ \@minus5\p@
   \belowdisplayskip \abovedisplayskip
   \abovedisplayshortskip  \abovedisplayskip
   \belowdisplayshortskip \abovedisplayskip
   \let\@listi\@listI
}%
\def\small{%
  \@setfontsize\small\@ixpt{10.5}%
  \abovedisplayskip 8.5\p@ \@plus3\p@ \@minus4\p@
  \belowdisplayskip \abovedisplayskip
  \abovedisplayshortskip \z@ \@plus2\p@
  \belowdisplayshortskip 4\p@ \@plus2\p@ \@minus2\p@
  \def\@listi{%
    \leftmargin\leftmargini
    \topsep 4\p@ \@plus2\p@ \@minus2\p@
    \parsep 2\p@ \@plus\p@ \@minus\p@
    \itemsep \parsep
  }%
}%
\def\footnotesize{%
  \@setfontsize\footnotesize\@viiipt{9.5pt}%
  \abovedisplayskip 6\p@ \@plus2\p@ \@minus4\p@
  \belowdisplayskip \abovedisplayskip
  \abovedisplayshortskip \z@ \@plus\p@
  \belowdisplayshortskip 3\p@ \@plus\p@ \@minus2\p@
  \def\@listi{%
    \leftmargin\leftmargini
    \topsep 3\p@ \@plus\p@ \@minus\p@
    \parsep 2\p@ \@plus\p@ \@minus\p@
    \itemsep \parsep
  }%
}%
\def\scriptsize{%
 \@setfontsize\scriptsize\@viipt\@viiipt
}%
\def\tiny{%
 \@setfontsize\tiny\@vpt\@vipt
}%
\def\large{%
 \@setfontsize\large\@xiipt{14pt}%
}%
\def\Large{%
 \@setfontsize\Large\@xivpt{18pt}%
}%
\def\LARGE{%
 \@setfontsize\LARGE\@xviipt{22pt}%
}%
\def\huge{%
 \@setfontsize\huge\@xxpt{25pt}%
}%
\def\Huge{%
 \@setfontsize\Huge\@xxvpt{30pt}%
}%
\appdef\setup@hook{%
 \twoside@sw{%
    \oddsidemargin  -20pt
    \evensidemargin -20pt
    \marginparwidth 107pt
 }{%
    \oddsidemargin  -.25in
    \evensidemargin -.25in
    \marginparwidth 30pt
 }%
}%
\marginparsep 6pt
\topmargin -61pt
\headheight 25pt
\headsep 16pt
\topskip 10pt
\splittopskip\topskip
\footskip 30pt
 \textheight = 56pc
\textwidth42.5pc
\columnsep 1.5pc
\columnseprule 0pt
\footnotesep 1pt
\skip\footins 39pt plus 4pt minus 12pt
\def\footnoterule{%
 \dimen@\skip\footins\divide\dimen@\tw@
 \kern-\dimen@\hrule width.5in\kern\dimen@
}%
\floatsep 12pt plus 2pt minus 2pt
\textfloatsep 20pt plus 2pt minus 4pt
\intextsep 12pt plus 2pt minus 2pt
\dblfloatsep 12pt plus 2pt minus 2pt
\dbltextfloatsep 20pt plus 2pt minus 4pt
\@fptop 0pt plus 1fil
\@fpsep 8pt plus 2fil
\@fpbot 0pt plus 1fil
\@dblfptop 0pt plus 1fil
\@dblfpsep 8pt plus 2fil
\@dblfpbot 0pt plus 1fil
\marginparpush 5pt
\parskip 0pt plus 1pt
\parindent 10pt
\emergencystretch8\p@
\partopsep 2pt plus 1pt minus 1pt
\leftmargini 25pt
\leftmarginii 22pt
\leftmarginiii 18.7pt
\leftmarginiv 17pt
\leftmarginv 10pt
\leftmarginvi 10pt
\def\@listI{%
  \leftmargin\leftmargini
  \parsep 4\p@ plus2\p@ minus\p@
  \topsep 8\p@ plus2\p@ minus4\p@
  \itemsep 4\p@ plus2\p@ minus\p@
}%
\labelsep 4pt
\def\@listii{%
  \leftmargin\leftmarginii
  \labelwidth\leftmarginii
  \advance\labelwidth-\labelsep
  \topsep 4\p@ plus2\p@ minus\p@
  \parsep 2\p@ plus\p@ minus\p@
  \itemsep \parsep
}%
\def\@listiii{%
  \leftmargin\leftmarginiii
  \labelwidth\leftmarginiii
  \advance\labelwidth-\labelsep
  \topsep 2\p@ plus\p@ minus\p@
  \parsep \z@
  \partopsep \p@ plus\z@ minus\p@
  \itemsep \topsep
}%
\def\@listiv{%
  \leftmargin\leftmarginiv
  \labelwidth\leftmarginiv
  \advance\labelwidth-\labelsep
}%
\def\@listv{%
  \leftmargin\leftmarginv
  \labelwidth\leftmarginv
  \advance\labelwidth-\labelsep
}%
\def\@listvi{%
  \leftmargin\leftmarginvi
  \labelwidth\leftmarginvi
  \advance\labelwidth-\labelsep
}%
\endinput
%%
%% End of file `aps10pt4-2.rtx'.


==> anc/aps4-2.rtx <==
%%
%% This is file `aps4-2.rtx',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% revtex4-2.dtx  (with options: `aps')
%% 
%% This file is part of the APS files in the REVTeX 4 distribution.
%% For the version number, search on the string 
%% Original version by David Carlisle
%% Modified by Arthur Ogawa (mailto:arthur_ogawa at sbcglobal dot net)
%% 
%% Version (4.2a, unreleased)
%% Modified by Aptara on behalf of American Physical Society and American Institute of Physics
%% 
%% Version (4.2b,4.2c)
%% Modified by Mark Doyle, American Physical Society (mailto:revtex at aps.org)
%% 
%% Copyright (c) 2019 American Physical Society.
%% https://journals.aps.org/revtex/
%% mailto:revtex@aps.org
%% 
%% See the REVTeX 4.2 README-REVTEX file for restrictions and more information.
%% 
\NeedsTeXFormat{LaTeX2e}[1996/12/01]%
\ProvidesFile{aps4-2}
 [2019/01/18/14:29:48 4.2c (https://journals.aps.org/revtex/ for documentation)]% \fileversion
\ifx\undefined\substyle@ext
 \def\@tempa{%
  \endinput
  \GenericWarning{I must be read in by REVTeX! (Bailing out)}%
 }%
 \expandafter\else
  \def\@tempa{}%
 \expandafter\fi\@tempa
 \class@info{RevTeX society APS selected}%
\DeclareOption{pra}{\change@journal{pra}}%
\DeclareOption{prb}{\change@journal{prb}}%
\DeclareOption{prc}{\change@journal{prc}}%
\DeclareOption{prd}{\change@journal{prd}}%
\DeclareOption{pre}{\change@journal{pre}}%
\DeclareOption{prl}{\change@journal{prl}}%
\DeclareOption{prab}{\change@journal{prab}}%
\DeclareOption{prper}{\change@journal{prper}}%
\DeclareOption{rmp}{\change@journal{rmp}}%
\DeclareOption{prx}{\change@journal{prx}}%
\DeclareOption{prapplied}{\change@journal{prapplied}}%
\DeclareOption{prmaterials}{\change@journal{prmaterials}}%
\DeclareOption{prfluids}{\change@journal{prfluids}}%
\DeclareOption{physrev}{\change@journal{physrev}}%
\def\adv{AIP Advances}%
\def\ao{Appl.\ Opt.}%
\def\ap{Appl.\ Phys.}%
\def\apl{Appl.\ Phys.\ Lett.}%
\def\apm{Appl.\ Phys.\ Lett.\ Mater.}%
\def\apj{Astrophys.\ J.}%
\def\bell{Bell Syst.\ Tech.\ J.}%
\def\bmf{Biomicrofluidics}%
\def\cha{Chaos}%
\def\jqe{IEEE J.\ Quantum Electron.}%
\def\assp{IEEE Trans.\ Acoust.\ Speech Signal Process.}%
\def\aprop{IEEE Trans.\ Antennas Propag.}%
\def\mtt{IEEE Trans.\ Microwave Theory Tech.}%
\def\iovs{Invest.\ Ophthalmol.\ Vis.\ Sci.}%
\def\jcp{J.\ Chem.\ Phys.}%
\def\jap{J.\ Appl.\ Phys.}%
\def\jmp{J.\ Math.\ Phys.}%
\def\jmo{J.\ Mod.\ Opt.}%
\def\josa{J.\ Opt.\ Soc.\ Am.}%
\def\josaa{J.\ Opt.\ Soc.\ Am.\ A}%
\def\josab{J.\ Opt.\ Soc.\ Am.\ B}%
\def\jpp{J.\ Phys.\ (Paris)}%
\def\jpr{J.\ Phys.\ Chem.\ Ref.\ Data}%
\def\ltp{Low.\ Temp.\ Phys.}%
\def\nat{Nature (London)}%
\def\oc{Opt.\ Commun.}%
\def\ol{Opt.\ Lett.}%
\def\pl{Phys.\ Lett.}%
\def\pop{Phys.\ Plasmas}%
\def\pof{Phys.\ Fluids}%
\def\pra{Phys.\ Rev.\ A}%
\def\prb{Phys.\ Rev.\ B}%
\def\prc{Phys.\ Rev.\ C}%
\def\prd{Phys.\ Rev.\ D}%
\def\pre{Phys.\ Rev.\ E}%
\def\prl{Phys.\ Rev.\ Lett.}%
\def\rmp{Rev.\ Mod.\ Phys.}%
\def\rsi{Rev.\ Sci.\ Instrum.}%
\def\rse{J.\ Renewable Sustainable Energy}%
\def\pspie{Proc.\ Soc.\ Photo-Opt.\ Instrum.\ Eng.}%
\def\sjqe{Sov.\ J.\ Quantum Electron.}%
\def\vr{Vision Res.}%
\def\sd{Structural\ Dynamics}%
\def\jor{J.\ Rheol.}%
\def\cp{AIP\ Conference\ Proceedings}%
\def\@fnsymbol#1{%
 \ensuremath{%
  \ifcase#1\or
   *\or
   \dagger\or
   \ddagger\or
   \mathsection\or
   \mathparagraph\or
   **\or
   \dagger\dagger\or
   \ddagger\ddagger\else
   \mathsection\mathsection\or
   \mathparagraph\mathparagraph\or
   ***\or
   \dagger\dagger\dagger\or
   \ddagger\ddagger\ddagger\else
   \mathsection\mathsection\mathsection\or
   \mathparagraph\mathparagraph\mathparagraph\or
   \@ctrerr
  \fi
 }%
}%
\appdef\document@inithook{%
 \@ifxundefined\TextOrMath{%
  \DeclareRobustCommand\TextOrMath{\@ifmmode{\false@sw}{\true@sw}}%
 }{}%
}%
\let\thefootnote@latex\thefootnote
\clo@groupedaddress
\renewenvironment{titlepage}{%
  \let\wastwocol@sw\twocolumn@sw
  \onecolumngrid
  \newpage
  \thispagestyle{titlepage}%
  \c@page\z@
}{%
  \wastwocol@sw{\twocolumngrid}{\newpage}%
}%
\def\frontmatter@abstractheading{%
 \preprintsty@sw{%
  \begingroup
   \centering\large
   \abstractname
   \par
  \endgroup
 }{}%
}%
\def\frontmatter@abstractwidth{400\p@}%
\def\frontmatter@abstractfont{%
 \small
 \parindent1em\relax
 \adjust@abstractwidth
}%
\def\adjust@abstractwidth{%
 \dimen@\textwidth\advance\dimen@-\frontmatter@abstractwidth
 \divide\dimen@\tw@
 \galley@sw{%
  \advance\rightskip\tw@\dimen@
 }{%
  \advance\leftskip\dimen@
  \advance\rightskip\dimen@
 }%
 \@totalleftmargin\leftskip
}%
\@booleanfalse\preprintsty@sw
\@booleanfalse\titlepage@sw
\appdef\setup@hook{%
  \preprintsty@sw{%
   \ps@preprint
   \def\frontmatter@abstractwidth{\textwidth}%
   \def\frontmatter@affiliationfont{\it}%
   \let\section\section@preprintsty
   \let\subsection\subsection@preprintsty
   \let\subsubsection\subsubsection@preprintsty
  }{%
   \ps@article
  }%
}%
\def\frontmatter@authorformat{%
 \skip@\@flushglue
 \@flushglue\z@ plus.3\hsize\relax
 \centering
 \advance\baselineskip\p@
 \parskip11.5\p@\relax
 \@flushglue\skip@
}%
\def\frontmatter@above@affilgroup{%
}%
\def\frontmatter@above@affiliation@script{%
 \skip@\@flushglue
 \@flushglue\z@ plus.3\hsize\relax
 \centering
 \@flushglue\skip@
 \addvspace{3.5\p@}%
}%
\def\frontmatter@above@affiliation{%
 \preprintsty@sw{}{%
 }%
}%
\def\frontmatter@affiliationfont{%
 \small\it
}%
\def\frontmatter@collaboration@above{%
 \preprintsty@sw{%
 }{%
  \parskip1.5\p@\relax
 }%
}%
\def\frontmatter@setup{%
 \normalfont
}%
\def\frontmatter@title@above{\addvspace{6\p@}}%
\def\frontmatter@title@format{\large\bfseries\centering\parskip\z@skip}%
\def\frontmatter@title@below{}%
\def\@author@parskip{3\p@}%
\def\frontmatter@makefnmark{%
 \@textsuperscript{%
  \normalfont\@thefnmark
 }%
}%
\def\frontmatter@authorbelow{%
 \addvspace{3\p@}%
}%
\def\frontmatter@RRAP@format{%
  \small
  \centering
  \everypar{\hbox\bgroup(\@gobble@leavemode@uppercase}%
  \def\par{\@ifvmode{}{\unskip)\egroup\@@par}}%
}%
\def\punct@RRAP{;\egroup\ \hbox\bgroup}%
\def\@gobble@leavemode@uppercase#1#2{\expandafter\MakeTextUppercase}%
\def\frontmatter@PACS@format{%
   \addvspace{11\p@}%
   \footnotesize
   \adjust@abstractwidth
   \parindent\z@
   \parskip\z@skip
   \samepage
}%
\def\frontmatter@keys@format{%
   \footnotesize
   \adjust@abstractwidth
   \parindent\z@
   \samepage
}%
\def\ps@titlepage{%
  \def\@oddhead{%
   \hfill
   \preprint@sw{%
    \expandafter\produce@preprints\expandafter{\@preprint}%
   }{}%
  }%
  \let\@evenhead\@oddhead
  \def\@oddfoot{%
   \hb@xt@\z@{\byrevtex\hss}%
   \hfil
   \preprintsty@sw{\thepage}{}%
   \quad\checkindate
   \hfil
  }%
  \let\@evenfoot\@oddfoot
}%
\def\byrevtex{\byrevtex@sw{Typeset by REV\TeX}{}}%
\def\produce@preprints#1{%
 \vtop to \z@{%
  \def\baselinestretch{1}%
  \small
  \let\preprint\preprint@count
  \count@\z@
  #1%
  \@ifnum{\count@>\tw@}{%
   \hbox{%
    \let\preprint\preprint@hlist
    #1%
    \setbox\z@\lastbox
   }%
  }{%
   \let\preprint\preprint@cr
   \halign{\hfil##\cr#1\crcr}%
   \par
   \vss
  }%
 }%
}%
\def\preprint@cr#1{#1\cr}%
\def\preprint@count#1{\advance\count@\@ne}%
\def\preprint@hlist#1{#1\hbox{, }}%
\def\@seccntformat#1{\csname the#1\endcsname.\quad}%
\def\@hang@from#1#2#3{#1#2#3}%
\def\section{%
  \@startsection
    {section}%
    {1}%
    {\z@}%
    {0.8cm \@plus1ex \@minus .2ex}%
    {0.5cm}%
    {%
      \normalfont\small\bfseries
      \centering
    }%
}%
\def\@hangfrom@section#1#2#3{\@hangfrom{#1#2}\MakeTextUppercase{#3}}%
\def\@hangfroms@section#1#2{#1\MakeTextUppercase{#2}}%
\def\subsection{%
  \@startsection
    {subsection}%
    {2}%
    {\z@}%
    {.8cm \@plus1ex \@minus .2ex}%
    {.5cm}%
    {%
     \normalfont\small\bfseries
     \centering
    }%
}%
\def\subsubsection{%
  \@startsection
    {subsubsection}%
    {3}%
    {\z@}%
    {.8cm \@plus1ex \@minus .2ex}%
    {.5cm}%
    {%
     \normalfont\small\itshape
     \centering
    }%
}%
\def\paragraph{%
  \@startsection
    {paragraph}%
    {4}%
    {\parindent}%
    {\z@}%
    {-1em}%
    {\normalfont\normalsize\itshape}%
}%
\def\subparagraph{%
  \@startsection
    {subparagraph}%
    {5}%
    {\parindent}%
    {3.25ex \@plus1ex \@minus .2ex}%
    {-1em}%
    {\normalfont\normalsize\bfseries}%
}%
\def\section@preprintsty{%
  \@startsection
    {section}%
    {1}%
    {\z@}%
    {0.8cm \@plus1ex \@minus .2ex}%
    {0.5cm}%
    {%
      \normalfont\small\bfseries
    }%
}%
\def\subsection@preprintsty{%
  \@startsection
    {subsection}%
    {2}%
    {\z@}%
    {.8cm \@plus1ex \@minus .2ex}%
    {.5cm}%
    {%
     \normalfont\small\bfseries
    }%
}%
\def\subsubsection@preprintsty{%
  \@startsection
    {subsubsection}%
    {3}%
    {\z@}%
    {.8cm \@plus1ex \@minus .2ex}%
    {.5cm}%
    {%
     \normalfont\small\itshape
    }%
}%
\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote
\def\@pnumwidth{1.55em}%
\def\@tocrmarg {2.55em}%
\def\@dotsep{2}%
\def\ltxu@dotsep{4.5pt}%
\setcounter{tocdepth}{3}%
\def\tableofcontents{%
 \addtocontents{toc}{\string\tocdepth@munge}%
 \print@toc{toc}%
 \addtocontents{toc}{\string\tocdepth@restore}%
}%
\def\tocdepth@munge{%
  \let\l@section@saved\l@section
  \let\l@section\@gobble@tw@
}%
\def\@gobble@tw@#1#2{}%
\def\tocdepth@restore{%
  \let\l@section\l@section@saved
}%
\def\l@part#1#2{\addpenalty{\@secpenalty}%
 \begingroup
  \set@tocdim@pagenum\@tempboxa{#2}%
  \parindent \z@
  \rightskip\tocleft@pagenum plus 1fil\relax
  \skip@\parfillskip\parfillskip\z@
  \addvspace{2.25em plus\p@}%
  \large \bf %
  \leavevmode\ignorespaces#1\unskip\nobreak\hskip\skip@
  \hb@xt@\rightskip{\hfil\unhbox\@tempboxa}\hskip-\rightskip\hskip\z@skip
  \par
  \nobreak %
 \endgroup
}%
\def\tocleft@{\z@}%
\def\tocdim@min{5\p@}%
\def\l@section{%
 \l@@sections{}{section}% Implicit #3#4
}%
\def\l@f@section{%
 \addpenalty{\@secpenalty}%
 \addvspace{1.0em plus\p@}%
 %\bf
}%
\def\l@subsection{%
 \l@@sections{section}{subsection}% Implicit #3#4
}%
\def\l@subsubsection{%
 \l@@sections{subsection}{subsubsection}% Implicit #3#4
}%
\def\l@paragraph#1#2{}%
\def\l@subparagraph#1#2{}%
\let\toc@pre\toc@pre@auto
\let\toc@post\toc@post@auto
\@booleanfalse\raggedcolumn@sw
\def\tableft@skip@float{\z@ plus\hsize}%
\def\tabmid@skip@float{\@flushglue}%
\def\tabright@skip@float{\z@ plus\hsize}%
\def\array@row@pre@float{\hline\hline\noalign{\vskip\doublerulesep}}%
\def\array@row@pst@float{\noalign{\vskip\doublerulesep}\hline\hline}%
\long\def\@makefntext#1{%
 \def\baselinestretch{1}%
 \leftskip1em%
 \parindent1em%
 \noindent
 \nobreak\hskip-\leftskip
 \hb@xt@\leftskip{%
  \hss\@makefnmark\ %
 }%
 #1%
 \par
}%
\long\def\frontmatter@makefntext#1{%
 \def\baselinestretch{1}%
 \leftskip1em%
 \parindent1em%
 \noindent
 \nobreak\hskip-\leftskip
 \Hy@raisedlink{\hyper@anchorstart{frontmatter.\expandafter\the\csname c@\@mpfn\endcsname}\hyper@anchorend}%
 \hb@xt@\leftskip{%
  \hss\@makefnmark\ %
 }%
 #1%
 \par
}%
\prepdef\appendix{%
 \par
 \let\@hangfrom@section\@hangfrom@appendix
 \let\@sectioncntformat\@appendixcntformat
}%
\def\@hangfrom@appendix#1#2#3{%
 #1%
 \@if@empty{#2}{%
  #3%
 }{%
  #2\@if@empty{#3}{}{:\ #3}%
 }%
}%
\def\@hangfroms@appendix#1#2{%
 #1#2%
}%
\def\@appendixcntformat#1{\appendixname\ \csname the#1\endcsname}%
\@booleanfalse\authoryear@sw
\appdef\setup@hook{%
 \bibpunct{[}{]}{,}{n}{}{,}%
}%
 \def\pre@bibdata{\jobname\bibdata@app}%
\appdef\setup@hook{%
 \def\bibsection{%
  \par
  \onecolumngrid@push
  \begingroup
   \baselineskip26\p@
   \bib@device{\textwidth}{245.5\p@}%
  \endgroup
  \nobreak\@nobreaktrue
  \addvspace{19\p@}%
  \par
  \onecolumngrid@pop
 }%
}%
\def\bib@device#1#2{%
 \hb@xt@\z@{%
  \hb@xt@#1{%
   \hfil
   \phantomsection
   \addcontentsline {toc}{section}{\protect\numberline{}\refname}%
   \hb@xt@#2{%
    \skip@\z@\@plus-1fil\relax
                           \leaders\hrule height.25 \p@ depth.25 \p@ \hskip\z@\@plus1fil
    \hskip\skip@
    \hskip\z@\@plus0.125fil\leaders\hrule height.375\p@ depth.375\p@ \hskip\z@\@plus0.75fil \hskip\z@\@plus0.125fil
    \hskip\skip@
    \hskip\z@\@plus0.25 fil\leaders\hrule height.5  \p@ depth.5  \p@ \hskip\z@\@plus0.5 fil \hskip\z@\@plus0.25 fil
    \hskip\skip@
    \hskip\z@\@plus0.375fil\leaders\hrule height.625\p@ depth.625\p@ \hskip\z@\@plus0.25fil \hskip\z@\@plus0.375fil
 %  \hskip\skip@
 %  \hfil
   }%
   \hfil
  }%
  \hss
 }%
}%
\appdef\setup@hook{%
 \let\bibpreamble\@empty
 \bibsep\z@\relax
 \def\newblock{\ }%
}%
\appdef\setup@hook{%
 \def\bibfont{%
  \small
  \@clubpenalty\clubpenalty
 }%
}%
\newenvironment{theindex}{%
 \columnseprule \z@
 \columnsep 35\p@
 \c@secnumdepth-\maxdimen
 \onecolumngrid@push
 \section{\indexname}%
 \thispagestyle{plain}%
 \parindent\z@
 \parskip\z@ plus.3\p@\relax
 \let\item\@idxitem
 \onecolumngrid@pop
}{%
}%
\def\@idxitem{\par\hangindent 40\p@}%
\def\subitem{\par\hangindent 40\p@ \hspace*{20\p@}}%
\def\subsubitem{\par\hangindent 40\p@ \hspace*{30\p@}}%
\def\indexspace{\par \vskip 10\p@ plus5\p@ minus3\p@\relax}%
\def\@journal@default{pra}%
\def\@pointsize@default{10}%
\def\rtx@apspra{%
 \class@info{APS journal PRA selected}%
}%
\def\rtx@apsprb{%
 \class@info{APS journal PRB selected}%
}%
\def\rtx@apsprc{%
 \class@info{APS journal PRC selected}%
}%
\def\rtx@apsprd{%
 \class@info{APS journal PRD selected}%
}%
\def\rtx@apspre{%
 \class@info{APS journal PRE selected}%
}%
\def\rtx@apsprl{%
 \class@info{APS journal PRL selected}%
 \let\frontmatter@footnote@produce\frontmatter@footnote@produce@endnote
 \@booleanfalse\acknowledgments@sw
 \appdef\setup@hook{%
  \def\bibsection{%
   \par
   \begingroup
    \baselineskip26\p@
    \bib@device{\hsize}{72\p@}%
   \endgroup
   \nobreak\@nobreaktrue
   \addvspace{19\p@}%
  }%
 }%
\appdef\setup@hook{%
  \lengthcheck@sw{%
   \RequirePackage{times}%
  }{}%
}%
 \c@secnumdepth=-\maxdimen
 \appdef\setup@hook{%
  \@ifnum{\@pointsize=10\relax}{%
   \lengthcheck@sw{%
    \def\large{%
     \@setfontsize\large{12.5}{14\p@}%
    }%
    \def\normalsize{%
     \@setfontsize\normalsize{10.5}\@xiipt
     \abovedisplayskip 6\p@ \@plus6\p@ \@minus5\p@
     \belowdisplayskip \abovedisplayskip
     \abovedisplayshortskip  \abovedisplayskip
     \belowdisplayshortskip \abovedisplayskip
     \let\@listi\@listI
    }%
    \def\small{%
     \@setfontsize\small{9.5}\@xipt
     \abovedisplayskip 5\p@ \@plus5\p@ \@minus4\p@
     \belowdisplayskip \abovedisplayskip
     \abovedisplayshortskip  \abovedisplayskip
     \belowdisplayshortskip \abovedisplayskip
     \let\@listi\@listI
    }%
    \DeclareMathSizes{12.5}{12.5}{9}{6}%
    \DeclareMathSizes{10.5}{10.5}{7.5}{5}%
    \DeclareMathSizes{9.5}{9.5}{7.0}{5}%
   }{%
    \def\normalsize{%
     \@setfontsize\normalsize\@xpt\@xiipt
     \abovedisplayskip 10\p@ \@plus2\p@ \@minus5\p@
     \belowdisplayskip \abovedisplayskip
     \abovedisplayshortskip  \abovedisplayskip
     \belowdisplayshortskip \abovedisplayskip
     \let\@listi\@listI
    }%
   }%
  }{}%
 }%
 \textheight = 694.0\p@
}%
\def\rtx@apsprper{%
 \class@info{APS journal PRPER selected}%
}%
\def\rtx@apsprab{%
 \class@info{APS journal PRAB selected}%
}%
\def\rtx@apsprx{%
 \class@info{APS journal PRX selected}%
}%
\def\rtx@apsprapplied{%
 \class@info{APS journal PRApplied selected}%
}%
\def\rtx@apsprmaterials{%
 \class@info{APS journal PRMaterials selected}%
}%
\def\rtx@apsprfluids{%
 \class@info{APS journal PRFluids selected}%
 \@booleanfalse\titlepage@sw
}%
\def\rtx@apsphysrev{%
 \class@info{APS unified Physical Review journal style selected}%
}%
\@booleantrue\footinbib@sw
\appdef\@bibdataout@rev{\@bibdataout@aps}%
\def\@bibdataout@aps{%
 \immediate\write\@bibdataout{%
  @CONTROL{%
   apsrev42Control%
   \longbibliography@sw{%
    ,author="08",editor="1",pages="0",title="0",year="1"%
   }{%
    ,author="08",editor="1",pages="0",title="",year="1"%
   }%
  }%
 }%
 \if@filesw
  \immediate\write\@auxout{\string\citation{apsrev42Control}}%
 \fi
}%
\let\place@bibnumber\place@bibnumber@inl
\def\@bibstyle{apsrev\substyle@post}%
\appdef\setup@hook{%
 \@ifx{\place@bibnumber\place@bibnumber@sup}{%
  \footinbib@sw{}{%
   \class@warn{Citations are superscript numbers: footnotes must be endnotes; changing to that configuration}%
   \@booleantrue\footinbib@sw
  }%
 }{}%
}%
\endinput
%%
%% End of file `aps4-2.rtx'.


==> anc/apsrev4-2.bst <==
%%
%% This is file `apsrev4-2.bst', and is a hand-edited version of apsrev4-1.bst
 % ===============================================================
 % IMPORTANT NOTICE:
 % This file can be redistributed and/or modified under the terms
 % of the LaTeX Project Public License Distributed from CTAN
 % archives in directory macros/latex/base/lppl.txt; either
 % version 1 of the License, or any later version.
 % ===============================================================
 %-------------------------------------------------------------------
 % This bibliography style file is intended for texts in ENGLISH
 % This is an author-year citation style bibliography. As such, it is
 % non-standard LaTeX, and requires a special package file to function properly.
 % Such a package is natbib.sty   by Patrick W. Daly
 % The form of the \bibitem entries is
 %   \bibitem[Jones et al.(1990)]{key}...
 %   \bibitem[Jones et al.(1990)Jones, Baker, and Smith]{key}...
 % The essential feature is that the label (the part in brackets) consists
 % of the author names, as they should appear in the citation, with the year
 % in parentheses following. There must be no space before the opening
 % parenthesis!
 % With natbib v5.3, a full list of authors may also follow the year.
 % In natbib.sty, it is possible to define the type of enclosures that is
 % really wanted (brackets or parentheses), but in either case, there must
 % be parentheses in the label.
 % The \cite command functions as follows:
 %   \citet{key} ==>>                Jones et al. (1990)
 %   \citet*{key} ==>>               Jones, Baker, and Smith (1990)
 %   \citep{key} ==>>                (Jones et al., 1990)
 %   \citep*{key} ==>>               (Jones, Baker, and Smith, 1990)
 %   \citep[chap. 2]{key} ==>>       (Jones et al., 1990, chap. 2)
 %   \citep[e.g.][]{key} ==>>        (e.g. Jones et al., 1990)
 %   \citep[e.g.][p. 32]{key} ==>>   (e.g. Jones et al., p. 32)
 %   \citeauthor{key} ==>>           Jones et al.
 %   \citeauthor*{key} ==>>          Jones, Baker, and Smith
 %   \citeyear{key} ==>>             1990
 %---------------------------------------------------------------------

FUNCTION {id.bst} {"apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst"}
ENTRY
{
    address
    archive
    archivePrefix
    author
    bookaddress
    booktitle
    chapter
    collaboration
    doi
    edition
    editor
    eid
    eprint
    howpublished
    institution
    isbn
    issn
    journal
    key
    language
    month
    note
    number
    organization
    pages
    primaryClass
    publisher
    school
    SLACcitation
    series
    title
    translation
    type
    url
    volume
    year
}{
}{
    label
    extra.label sort.label
    short.list
}

INTEGERS
{
  output.state before.all
  after.word after.punctuation
  after.sentence after.block
}

INTEGERS
{
  punctuation.state punctuation.no punctuation.space punctuation.yes
}

STRINGS { bibfield output.bibfield }

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {non.stop}
{ duplicate$
   "}" * add.period$
   #-1 #1 substring$ "." =
}

INTEGERS { arith.mulitplier arith.multiplicand }

FUNCTION {multiply}
{
  'arith.multiplicand :=
  'arith.mulitplier :=
  #0
    { arith.mulitplier #0 > }
    { arith.multiplicand +
      arith.mulitplier #1 - 'arith.mulitplier :=
    }
  while$
}

FUNCTION {chr.to.hex}
{
  chr.to.int$
  duplicate$ "0" chr.to.int$ -
  duplicate$ duplicate$ #0 < swap$ #9 > or not
    { swap$ pop$ }
    { pop$
      duplicate$ "A" chr.to.int$ -
      duplicate$ duplicate$ #0 < swap$ #5 > or not
        { swap$ pop$ #10 + }
        { pop$
          duplicate$ "a" chr.to.int$ -
          duplicate$ duplicate$ #0 < swap$ #5 > or not
            { swap$ pop$ #10 + }
            { pop$
              pop$ #-1
            }
          if$
        }
      if$
    }
  if$
}

INTEGERS { arith.accumulator }

FUNCTION {str.to.hex}
{ #0 'arith.accumulator :=
    { duplicate$ empty$ not }
    { duplicate$ #1 #1 substring$ chr.to.hex
      duplicate$ #0 <
        { pop$ pop$ ""
        }
        { arith.accumulator #16 multiply + 'arith.accumulator :=
          #2 global.max$ substring$
        }
      if$
    }
  while$
  pop$ arith.accumulator
}

FUNCTION {diagn.cmntlog}
{
  duplicate$ top$ "%" swap$ * write$ newline$
}

INTEGERS { control.key control.author control.editor control.title control.pages control.eprint control.year }

INTEGERS { control.author.jnrlst control.author.dotless control.author.nospace control.author.initials control.author.nocomma control.author.first control.author.reversed }

FUNCTION { control.init }
{
  #0
  'control.key             :=
  #0
  #8 +
  #64 +
  'control.author :=
  #1
  'control.author.jnrlst   :=
  #0
  'control.author.dotless  :=
  #0
  'control.author.nospace  :=
  #1
  'control.author.initials :=
  #0
  'control.author.nocomma  :=
  #0
  'control.author.first    :=
  #0
  'control.author.reversed :=
  #1
  'control.editor :=
  #-1
  'control.title  :=
  #0
  'control.pages  :=
  #0
  'control.eprint :=
  #1
  'control.year   :=
}

FUNCTION {warning.dependency}
{
  " (dependency: " * swap$ * ") set " * swap$ int.to.str$ * warning$
}

FUNCTION {control.check}
{
  control.editor
    {
      "editor formatted same as author"
      control.author.reversed {
        duplicate$ #0 swap$ "reversed" warning.dependency
        #0 'control.author.reversed :=
      } 'skip$ if$
      control.author.first {
        duplicate$ #0 swap$ "first" warning.dependency
        #0 'control.author.first :=
      } 'skip$ if$
      control.author.nocomma {
        duplicate$ #0 swap$ "nocomma" warning.dependency
        #0 'control.author.nocomma :=
      } 'skip$ if$
      pop$
    } 'skip$ if$
  control.author.reversed 'skip$
    {
      "not reversed"
      control.author.nospace {
        duplicate$ #0 swap$ "nospace" warning.dependency
        #0 'control.author.nospace :=
      } 'skip$ if$
      control.author.jnrlst 'skip$ {
        duplicate$ #1 swap$ "jnrlst" warning.dependency
        #1 'control.author.jnrlst :=
      } if$
      control.author.initials {
        duplicate$ ", initials" *
        control.author.dotless {
          duplicate$ #0 swap$ "dotless" warning.dependency
          #0 'control.author.dotless :=
        } 'skip$ if$
        pop$
      } 'skip$ if$
      pop$
    }
  if$
  control.author.initials 'skip$ {
    "not initials"
    control.author.nocomma {
      duplicate$ #0 swap$ "nocomma" warning.dependency
      #0 'control.author.nocomma :=
    } 'skip$ if$
    control.author.nospace {
      duplicate$ #0 swap$ "nospace" warning.dependency
      #0 'control.author.nospace :=
    } 'skip$ if$
    control.author.dotless 'skip$ {
      duplicate$ #1 swap$ "dotless" warning.dependency
      #1 'control.author.dotless :=
    } if$
    pop$
  } if$
}

FUNCTION {control.parse}
{
  duplicate$ duplicate$ missing$
    {
      pop$ pop$ pop$
    }
    { empty$
        {
          pop$ #-1
        }{
          str.to.hex
        }
      if$
      swap$ :=
    }
  if$
}

FUNCTION {control.dump}
{
  duplicate$ missing$ { pop$ "N/A" } 'skip$ if$
  "{" swap$ * "}, " *
  *
}

INTEGERS { decode.threshold }

FUNCTION {control.decode}
{
  - duplicate$
  #0 <
    {
      skip$ pop$ swap$ #0
    }
    {
      swap$ pop$ swap$ #1
    }
  if$
  swap$ :=
}

FUNCTION {control.author.decode}
{
  control.author
  duplicate$ duplicate$ #0 < swap$ #128 < not or
    {
      int.to.str$ "(" swap$ * ")" *
      "Control cannot interpret author " swap$ *
      warning$
    }{
      'control.author.jnrlst   swap$ duplicate$ #64 control.decode
      'control.author.dotless  swap$ duplicate$ #32 control.decode
      'control.author.nospace  swap$ duplicate$ #16 control.decode
      'control.author.initials swap$ duplicate$  #8 control.decode
      'control.author.nocomma  swap$ duplicate$  #4 control.decode
      'control.author.first    swap$ duplicate$  #2 control.decode
      'control.author.reversed swap$ duplicate$  #1 control.decode
      duplicate$ #0 =
        'skip$
        {
          "Control: residue of author"
          "(" swap$ * ")" * *
          warning$
        }
      if$
      pop$
    }
  if$
}

FUNCTION {control.setup}
{
  type$ cite$ "{" swap$ * "}, " * *
  "control.key"    key    control.dump *
  "control.author" author control.dump *
  "control.editor" editor control.dump *
  "control.title"  title  control.dump *
  "control.pages"  pages  control.dump *
  "control.year"   year   control.dump *
  "control.eprint" eprint control.dump *
  top$
  'control.key    key    control.parse
  'control.author author control.parse
  'control.editor editor control.parse
  'control.title  title  control.parse
  'control.pages  pages  control.parse
  'control.year   year   control.parse
  'control.eprint eprint control.parse
  control.author.decode
}

FUNCTION {control.pass}
{ type$ "control" = 'control.setup 'skip$ if$
}

FUNCTION {control.presort}
{
}

FUNCTION {control.forward}
{
}

FUNCTION {control.reverse}
{
}

FUNCTION {control.sort}
{
}

FUNCTION {control.longest.label}
{
}

FUNCTION {control.key.bib}
{
  "Control: key "
  control.key
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  pop$ *
  diagn.cmntlog
}

FUNCTION {control.author.bib}
{
  "Control: author "
  control.author "(" swap$ int.to.str$ * ")" * *
  control.author.reversed { " reversed" * }{} if$
  control.author.first    { " first"    * }{} if$
  control.author.nocomma  { " nocomma"  * }{} if$
  control.author.initials { " initials" * }{} if$
  control.author.nospace  { " nospace"  * }{} if$
  control.author.dotless  { " dotless"  * }{} if$
  control.author.jnrlst   { " jnrlst"   * }{} if$
  diagn.cmntlog
}

FUNCTION {control.editor.bib}
{
  "Control: editor formatted "
  control.editor
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "identically to author"
    } {
      "differently from author"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.title.bib}
{
  "Control: production of article title "
  control.title
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled"
  } {
    #0 > {
      "required"
    } {
      "allowed"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.pages.bib}
{
  "Control: page "
  control.pages
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "none"
  } {
    #0 > {
      "range"
    } {
      "single"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.year.bib}
{
  "Control: year "
  control.year
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  duplicate$ #0 <  {
    pop$
    "disabled!"
  } {
    #0 > {
      "truncated"
    } {
      "verbatim"
    } if$
  } if$ * *
  diagn.cmntlog
}

FUNCTION {control.eprint.bib}
{
  "Control: production of eprint "
  control.eprint
  duplicate$ "(" swap$ int.to.str$ * ") " * swap$
  #0 < { "disabled" } { "enabled" } if$ * *
  diagn.cmntlog
}

FUNCTION {control.bib}
{
  control.key.bib
  control.author.bib
  control.editor.bib
  control.title.bib
  control.pages.bib
  control.year.bib
  control.eprint.bib
}

FUNCTION {init.state.consts}
{
  #0 'before.all        :=
  #1 'after.word        :=
  #2 'after.punctuation :=
  #3 'after.sentence    :=
  #4 'after.block       :=
  #0 'punctuation.no    :=
  #1 'punctuation.space :=
  #2 'punctuation.yes   :=
  "" 'bibfield          :=
  "" 'output.bibfield   :=
}

STRINGS { s t}
FUNCTION {block.punctuation}
{ ""
  "," *
}

FUNCTION {word.space}
{
  "\ "
}

FUNCTION {show.stackstring.one}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  duplicate$ "1(" swap$ * ")" * top$
}

FUNCTION {show.stackstring.two}{
  "(" *
  output.state int.to.str$ *
    "," * punctuation.state int.to.str$ *
  ")" * top$
  swap$
  duplicate$ "1(" swap$ * ")" * top$
  swap$
  duplicate$ "2(" swap$ * ")" * top$
}

FUNCTION {bibfield.command}{ "\bibfield "}

FUNCTION {output.nonnull}
{
  swap$
  output.state after.word =
    {
      block.punctuation *
      word.space *
    }
    {
      output.state after.punctuation =
        {
          word.space *
        }
        {
          output.state after.block = output.state after.sentence = or
            {
              add.period$
              "\EOS\ " *
            }{
            }
          if$
        }
      if$
    }
  if$
  output.bibfield duplicate$ empty$ 'pop$
    {
      bibfield.command
      " {" * swap$ * "} {" * swap$ * "}" *
    }
  if$
  write$
  bibfield 'output.bibfield := "" 'bibfield :=
  output.state after.block =
    {
      newline$
      "\newblock " write$
    }
    'skip$
  if$
  punctuation.state duplicate$
  punctuation.yes 'punctuation.state :=
  punctuation.no =
    { pop$ before.all }
    { punctuation.yes = { after.word }{ after.punctuation } if$ }
  if$
  'output.state :=
}

FUNCTION {output}
{ duplicate$ empty$
    {
      pop$
  "" 'bibfield :=
    }
    'output.nonnull
  if$
}

FUNCTION {output.nopunct}
{
  punctuation.no 'punctuation.state :=
  output.nonnull
}

FUNCTION {output.check}
{ swap$
  duplicate$ empty$
    { pop$ "empty " swap$ * " in " * cite$ * warning$ }
    { swap$ pop$ output.nonnull }
  if$
}

FUNCTION {bbl.open} { "\BibitemOpen " }

FUNCTION {bbl.shut} { "\BibitemShut " }

FUNCTION {bibitem.shut.stop} { bbl.shut "{Stop}%" * }

FUNCTION {bibitem.shut.nostop} { bbl.shut "{NoStop}%" * }

FUNCTION {bibitem.shut}
{
  non.stop
    {
  bibitem.shut.nostop *
    }{
  bibitem.shut.stop *
    }
  if$
}

FUNCTION {html.itag} {
  "p"
}

FUNCTION {html.ltag} {
  ""
}

FUNCTION {output.SLACcitation}
{ SLACcitation empty$
    'skip$
    {
      newline$
      SLACcitation write$
    }
  if$
}

FUNCTION {fin.entry}
{
  bibitem.shut
  write$
    output.SLACcitation
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.block.comma}
{
}

FUNCTION {new.sentence}
{ output.state after.block = output.state before.all = or
    'skip$
    { after.sentence 'output.state := }
  if$
}

FUNCTION {new.sentence.comma}
{
}

FUNCTION {sentence.or.colon}
{
  new.sentence
}

FUNCTION {add.blank}
{
  word.space *
  before.all 'output.state :=
}

FUNCTION {no.blank.or.punct}
{
   "\hspace {0pt}" *
   before.all 'output.state :=
}

FUNCTION {date.block}
{
  new.block.comma
  skip$
}

STRINGS {z}
FUNCTION {remove.dots}
{
  control.author.dotless {
    'z :=
    ""
    { z empty$ not }
    { z #1 #1 substring$
      z #2 global.max$ substring$ 'z :=
      duplicate$ "." = 'pop$
        { * }
      if$
    }
    while$
  } 'skip$ if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{
  duplicate$ empty$
    { pop$ "" }
    {
      "\emph {" swap$ * "}" *
    }
  if$
}

FUNCTION {bolden}
{ duplicate$ empty$
    { pop$ "" }
    { "\textbf {" swap$ * "}" * }
  if$
}

FUNCTION {bib.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {bib.fname.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\bibfnamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {cite.name.font}
{
  duplicate$ empty$
    { pop$ "" }
    {
    "\citenamefont {" swap$ * "}" *
    }
  if$
}

FUNCTION {tie.or.space.prefix}
{ duplicate$ text.length$ #3 <
    { "~" }
    { word.space }
  if$
  swap$
}

FUNCTION {capitalize}
{
  "u" change.case$ "t" change.case$
}

FUNCTION {space.word}
{ word.space swap$ * word.space * }

 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH

FUNCTION {bbl.and}
{
  "and"
}

FUNCTION {bbl.etal}
{
  "et~al."
}

FUNCTION {bbl.editors}
{
  "eds."
}

FUNCTION {bbl.editor}
{
  "ed."
}

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{
  "ed."
}

FUNCTION {bbl.volume}
{
  "vol."
}

FUNCTION {bbl.of}
{ "of" }

FUNCTION {bbl.number}
{
  "no."
}

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{
  "pp."
}

FUNCTION {bbl.page}
{
  "p."
}

FUNCTION {bbl.eidpp}
{ "pages" }

FUNCTION {bbl.chapter}
{
  "chap."
}

FUNCTION {bbl.techrep}
{
  "Tech. Rep."
}

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{
  "1st"
}

FUNCTION {bbl.second}
{
  "2nd"
}

FUNCTION {bbl.third}
{
  "3rd"
}

FUNCTION {bbl.fourth}
{
  "4th"
}

FUNCTION {bbl.fifth}
{
  "5th"
}

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"Jun."}

MACRO {jul} {"Jul."}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sep."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

FUNCTION {bbl.url.prefix}
{
  "\urlprefix "
}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{physjour.mbs}[2002/01/14 2.2 (PWD)]
MACRO {aa}{"Astron. \& Astrophys."}
MACRO {aasup}{"Astron. \& Astrophys. Suppl. Ser."}
MACRO {aj} {"Astron. J."}
MACRO {aph} {"Acta Phys."}
MACRO {advp} {"Adv. Phys."}
MACRO {ajp} {"Amer. J. Phys."}
MACRO {ajm} {"Amer. J. Math."}
MACRO {amsci} {"Amer. Sci."}
MACRO {anofd} {"Ann. Fluid Dyn."}
MACRO {am} {"Ann. Math."}
MACRO {ap} {"Ann. Phys. (NY)"}
MACRO {adp} {"Ann. Phys. (Leipzig)"}
MACRO {ao} {"Appl. Opt."}
MACRO {apl} {"Appl. Phys. Lett."}
MACRO {app} {"Astroparticle Phys."}
MACRO {apj} {"Astrophys. J."}
MACRO {apjsup} {"Astrophys. J. Suppl."}
MACRO {apss} {"Astrophys. Space Sci."}
MACRO {araa} {"Ann. Rev. Astron. Astrophys."}
MACRO {baas} {"Bull. Amer. Astron. Soc."}
MACRO {baps} {"Bull. Amer. Phys. Soc."}
MACRO {cmp} {"Comm. Math. Phys."}
MACRO {cpam} {"Commun. Pure Appl. Math."}
MACRO {cppcf} {"Comm. Plasma Phys. \& Controlled Fusion"}
MACRO {cpc} {"Comp. Phys. Comm."}
MACRO {cqg} {"Class. Quant. Grav."}
MACRO {cra} {"C. R. Acad. Sci. A"}
MACRO {fed} {"Fusion Eng. \& Design"}
MACRO {ft} {"Fusion Tech."}
MACRO {grg} {"Gen. Relativ. Gravit."}
MACRO {ieeens} {"IEEE Trans. Nucl. Sci."}
MACRO {ieeeps} {"IEEE Trans. Plasma Sci."}
MACRO {ijimw} {"Interntl. J. Infrared \& Millimeter Waves"}
MACRO {ip} {"Infrared Phys."}
MACRO {irp} {"Infrared Phys."}
MACRO {jap} {"J. Appl. Phys."}
MACRO {jasa} {"J. Acoust. Soc. America"}
MACRO {jcp} {"J. Comp. Phys."}
MACRO {jetp} {"Sov. Phys.--JETP"}
MACRO {jfe} {"J. Fusion Energy"}
MACRO {jfm} {"J. Fluid Mech."}
MACRO {jmp} {"J. Math. Phys."}
MACRO {jne} {"J. Nucl. Energy"}
MACRO {jnec} {"J. Nucl. Energy, C: Plasma Phys., Accelerators, Thermonucl. Res."}
MACRO {jnm} {"J. Nucl. Mat."}
MACRO {jpc} {"J. Phys. Chem."}
MACRO {jpp} {"J. Plasma Phys."}
MACRO {jpsj} {"J. Phys. Soc. Japan"}
MACRO {jsi} {"J. Sci. Instrum."}
MACRO {jvst} {"J. Vac. Sci. \& Tech."}
MACRO {nat} {"Nature"}
MACRO {nature} {"Nature"}
MACRO {nedf} {"Nucl. Eng. \& Design/Fusion"}
MACRO {nf} {"Nucl. Fusion"}
MACRO {nim} {"Nucl. Inst. \& Meth."}
MACRO {nimpr} {"Nucl. Inst. \& Meth. in Phys. Res."}
MACRO {np} {"Nucl. Phys."}
MACRO {npb} {"Nucl. Phys. B"}
MACRO {nt/f} {"Nucl. Tech./Fusion"}
MACRO {npbpc} {"Nucl. Phys. B (Proc. Suppl.)"}
MACRO {inc} {"Nuovo Cimento"}
MACRO {nc} {"Nuovo Cimento"}
MACRO {pf} {"Phys. Fluids"}
MACRO {pfa} {"Phys. Fluids A: Fluid Dyn."}
MACRO {pfb} {"Phys. Fluids B: Plasma Phys."}
MACRO {pl} {"Phys. Lett."}
MACRO {pla} {"Phys. Lett. A"}
MACRO {plb} {"Phys. Lett. B"}
MACRO {prep} {"Phys. Rep."}
MACRO {pnas} {"Proc. Nat. Acad. Sci. USA"}
MACRO {pp} {"Phys. Plasmas"}
MACRO {ppcf} {"Plasma Phys. \& Controlled Fusion"}
MACRO {phitrsl} {"Philos. Trans. Roy. Soc. London"}
MACRO {prl} {"Phys. Rev. Lett."}
MACRO {pr} {"Phys. Rev."}
MACRO {physrev} {"Phys. Rev."}
MACRO {pra} {"Phys. Rev. A"}
MACRO {prb} {"Phys. Rev. B"}
MACRO {prc} {"Phys. Rev. C"}
MACRO {prd} {"Phys. Rev. D"}
MACRO {pre} {"Phys. Rev. E"}
MACRO {ps} {"Phys. Scripta"}
MACRO {procrsl} {"Proc. Roy. Soc. London"}
MACRO {rmp} {"Rev. Mod. Phys."}
MACRO {rsi} {"Rev. Sci. Inst."}
MACRO {science} {"Science"}
MACRO {sciam} {"Sci. Am."}
MACRO {sam} {"Stud. Appl. Math."}
MACRO {sjpp} {"Sov. J. Plasma Phys."}
MACRO {spd} {"Sov. Phys.--Doklady"}
MACRO {sptp} {"Sov. Phys.--Tech. Phys."}
MACRO {spu} {"Sov. Phys.--Uspeki"}
MACRO {st} {"Sky and Telesc."}
 % End module: physjour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{geojour.mbs}[2002/07/10 2.0h (PWD)]
MACRO {aisr} {"Adv. Space Res."}
MACRO {ag} {"Ann. Geophys."}
MACRO {anigeo} {"Ann. Geofis."}
MACRO {angl} {"Ann. Glaciol."}
MACRO {andmet} {"Ann. d. Meteor."}
MACRO {andgeo} {"Ann. d. Geophys."}
MACRO {andphy} {"Ann. Phys.-Paris"}
MACRO {afmgb} {"Arch. Meteor. Geophys. Bioklimatol."}
MACRO {atph} {"Atm\'osphera"}
MACRO {aao} {"Atmos. Ocean"}
MACRO {ass}{"Astrophys. Space Sci."}
MACRO {atenv} {"Atmos. Environ."}
MACRO {aujag} {"Aust. J. Agr. Res."}
MACRO {aumet} {"Aust. Meteorol. Mag."}
MACRO {blmet} {"Bound.-Lay. Meteorol."}
MACRO {bams} {"Bull. Amer. Meteorol. Soc."}
MACRO {cch} {"Clim. Change"}
MACRO {cdyn} {"Clim. Dynam."}
MACRO {cbul} {"Climatol. Bull."}
MACRO {cap} {"Contrib. Atmos. Phys."}
MACRO {dsr} {"Deep-Sea Res."}
MACRO {dhz} {"Dtsch. Hydrogr. Z."}
MACRO {dao} {"Dynam. Atmos. Oceans"}
MACRO {eco} {"Ecology"}
MACRO {empl}{"Earth, Moon and Planets"}
MACRO {envres} {"Environ. Res."}
MACRO {envst} {"Environ. Sci. Technol."}
MACRO {ecms} {"Estuarine Coastal Mar. Sci."}
MACRO {expa}{"Exper. Astron."}
MACRO {geoint} {"Geofis. Int."}
MACRO {geopub} {"Geofys. Publ."}
MACRO {geogeo} {"Geol. Geofiz."}
MACRO {gafd} {"Geophys. Astrophys. Fluid Dyn."}
MACRO {gfd} {"Geophys. Fluid Dyn."}
MACRO {geomag} {"Geophys. Mag."}
MACRO {georl} {"Geophys. Res. Lett."}
MACRO {grl} {"Geophys. Res. Lett."}
MACRO {ga} {"Geophysica"}
MACRO {gs} {"Geophysics"}
MACRO {ieeetap} {"IEEE Trans. Antenn. Propag."}
MACRO {ijawp} {"Int. J. Air Water Pollut."}
MACRO {ijc} {"Int. J. Climatol."}
MACRO {ijrs} {"Int. J. Remote Sens."}
MACRO {jam} {"J. Appl. Meteorol."}
MACRO {jaot} {"J. Atmos. Ocean. Technol."}
MACRO {jatp} {"J. Atmos. Terr. Phys."}
MACRO {jastp} {"J. Atmos. Solar-Terr. Phys."}
MACRO {jce} {"J. Climate"}
MACRO {jcam} {"J. Climate Appl. Meteor."}
MACRO {jcm} {"J. Climate Meteor."}
MACRO {jcy} {"J. Climatol."}
MACRO {jgr} {"J. Geophys. Res."}
MACRO {jga} {"J. Glaciol."}
MACRO {jh} {"J. Hydrol."}
MACRO {jmr} {"J. Mar. Res."}
MACRO {jmrj} {"J. Meteor. Res. Japan"}
MACRO {jm} {"J. Meteor."}
MACRO {jpo} {"J. Phys. Oceanogr."}
MACRO {jra} {"J. Rech. Atmos."}
MACRO {jaes} {"J. Aeronaut. Sci."}
MACRO {japca} {"J. Air Pollut. Control Assoc."}
MACRO {jas} {"J. Atmos. Sci."}
MACRO {jmts} {"J. Mar. Technol. Soc."}
MACRO {jmsj} {"J. Meteorol. Soc. Japan"}
MACRO {josj} {"J. Oceanogr. Soc. Japan"}
MACRO {jwm} {"J. Wea. Mod."}
MACRO {lao} {"Limnol. Oceanogr."}
MACRO {mwl} {"Mar. Wea. Log"}
MACRO {mau} {"Mausam"}
MACRO {meteor} {"``Meteor'' Forschungsergeb."}
MACRO {map} {"Meteorol. Atmos. Phys."}
MACRO {metmag} {"Meteor. Mag."}
MACRO {metmon} {"Meteor. Monogr."}
MACRO {metrun} {"Meteor. Rundsch."}
MACRO {metzeit} {"Meteor. Z."}
MACRO {metgid} {"Meteor. Gidrol."}
MACRO {mwr} {"Mon. Weather Rev."}
MACRO {nwd} {"Natl. Weather Dig."}
MACRO {nzjmfr} {"New Zeal. J. Mar. Freshwater Res."}
MACRO {npg} {"Nonlin. Proc. Geophys."}
MACRO {om} {"Oceanogr. Meteorol."}
MACRO {ocac} {"Oceanol. Acta"}
MACRO {oceanus} {"Oceanus"}
MACRO {paleoc} {"Paleoceanography"}
MACRO {pce} {"Phys. Chem. Earth"}
MACRO {pmg} {"Pap. Meteor. Geophys."}
MACRO {ppom} {"Pap. Phys. Oceanogr. Meteor."}
MACRO {physzeit} {"Phys. Z."}
MACRO {pps} {"Planet. Space Sci."}
MACRO {pss} {"Planet. Space Sci."}
MACRO {pag} {"Pure Appl. Geophys."}
MACRO {qjrms} {"Quart. J. Roy. Meteorol. Soc."}
MACRO {quatres} {"Quat. Res."}
MACRO {rsci} {"Radio Sci."}
MACRO {rse} {"Remote Sens. Environ."}
MACRO {rgeo} {"Rev. Geophys."}
MACRO {rgsp} {"Rev. Geophys. Space Phys."}
MACRO {rdgeo} {"Rev. Geofis."}
MACRO {revmeta} {"Rev. Meteorol."}
MACRO {sgp}{"Surveys in Geophys."}
MACRO {sp} {"Solar Phys."}
MACRO {ssr} {"Space Sci. Rev."}
MACRO {tellus} {"Tellus"}
MACRO {tac} {"Theor. Appl. Climatol."}
MACRO {tagu} {"Trans. Am. Geophys. Union (EOS)"}
MACRO {wrr} {"Water Resour. Res."}
MACRO {weather} {"Weather"}
MACRO {wafc} {"Weather Forecast."}
MACRO {ww} {"Weatherwise"}
MACRO {wmob} {"WMO Bull."}
MACRO {zeitmet} {"Z. Meteorol."}
 % End module: geojour.mbs
 %-------------------------------------------------------------------
 % Begin module:
 % \ProvidesFile{photjour.mbs}[1999/02/24 2.0b (PWD)]

MACRO {appopt} {"Appl. Opt."}
MACRO {bell} {"Bell Syst. Tech. J."}
MACRO {ell} {"Electron. Lett."}
MACRO {jasp} {"J. Appl. Spectr."}
MACRO {jqe} {"IEEE J. Quantum Electron."}
MACRO {jlwt} {"J. Lightwave Technol."}
MACRO {jmo} {"J. Mod. Opt."}
MACRO {josa} {"J. Opt. Soc. America"}
MACRO {josaa} {"J. Opt. Soc. Amer.~A"}
MACRO {josab} {"J. Opt. Soc. Amer.~B"}
MACRO {jdp} {"J. Phys. (Paris)"}
MACRO {oc} {"Opt. Commun."}
MACRO {ol} {"Opt. Lett."}
MACRO {phtl} {"IEEE Photon. Technol. Lett."}
MACRO {pspie} {"Proc. Soc. Photo-Opt. Instrum. Eng."}
MACRO {sse} {"Solid-State Electron."}
MACRO {sjot} {"Sov. J. Opt. Technol."}
MACRO {sjqe} {"Sov. J. Quantum Electron."}
MACRO {sleb} {"Sov. Phys.--Leb. Inst. Rep."}
MACRO {stph} {"Sov. Phys.--Techn. Phys."}
MACRO {stphl} {"Sov. Techn. Phys. Lett."}
MACRO {vr} {"Vision Res."}
MACRO {zph} {"Z. f. Physik"}
MACRO {zphb} {"Z. f. Physik~B"}
MACRO {zphd} {"Z. f. Physik~D"}

MACRO {CLEO} {"CLEO"}
MACRO {ASSL} {"Adv. Sol.-State Lasers"}
MACRO {OSA}  {"OSA"}
 % End module: photjour.mbs
%% Copyright 1994-2007 Patrick W Daly
MACRO {acmcs} {"ACM Comput. Surv."}
MACRO {acta} {"Acta Inf."}
MACRO {cacm} {"Commun. ACM"}
MACRO {ibmjrd} {"IBM J. Res. Dev."}
MACRO {ibmsj} {"IBM Syst.~J."}
MACRO {ieeese} {"IEEE Trans. Software Eng."}
MACRO {ieeetc} {"IEEE Trans. Comput."}
MACRO {ieeetcad}
 {"IEEE Trans. Comput. Aid. Des."}
MACRO {ipl} {"Inf. Process. Lett."}
MACRO {jacm} {"J.~ACM"}
MACRO {jcss} {"J.~Comput. Syst. Sci."}
MACRO {scp} {"Sci. Comput. Program."}
MACRO {sicomp} {"SIAM J. Comput."}
MACRO {tocs} {"ACM Trans. Comput. Syst."}
MACRO {tods} {"ACM Trans. Database Syst."}
MACRO {tog} {"ACM Trans. Graphic."}
MACRO {toms} {"ACM Trans. Math. Software"}
MACRO {toois} {"ACM Trans. Office Inf. Syst."}
MACRO {toplas} {"ACM Trans. Progr. Lang. Syst."}
MACRO {tcs} {"Theor. Comput. Sci."}

MACRO {jhep} {"J. High Energy Phys."}
MACRO {jcap} {"J. Cosmol. Astropart. Phys."}
MACRO {jinst} {"J. Instrum."}
MACRO {jstat} {"J. Stat. Mech.: Theory Exp."}

FUNCTION {bibinfo.command} { "\bibinfo " }

FUNCTION {bibinfo.check}
{ swap$
  duplicate$ missing$
    {
      pop$
      pop$ ""
    }{
      duplicate$ empty$
        {
          swap$ pop$
        }{
          swap$
          bibinfo.command "{" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {bibinfo.warn}
{ swap$
  duplicate$ missing$
    {
      swap$ "missing " swap$ * " in " * cite$ * warning$ pop$
      ""
    }{
      duplicate$ empty$
        {
          swap$ "empty " swap$ * " in " * cite$ * warning$
        }{
          swap$
          bibinfo.command " {" * swap$ * "} {" * swap$ * "}" *
        }
      if$
    }
  if$
}

FUNCTION {archiv.base}
{
  "https://arxiv.org/abs"
}

FUNCTION {archiv.prefix.base}
{
  "arXiv"
}

FUNCTION {eprint.command}
{
  "\Eprint "
}

FUNCTION {format.eprint.controlled}
{
  eprint duplicate$ empty$
  control.eprint #1 =
  or
    { pop$ "" }
    {
      duplicate$
      ""
        archive duplicate$ empty$ { pop$ archiv.base } 'skip$ if$ *
        "/" *
        swap$ *
        "{" swap$ * "} " *
      swap$
      ""
        archivePrefix duplicate$ empty$ { pop$ "" } { ":" * } if$ *
        swap$ *
        primaryClass  duplicate$ empty$ { pop$ "" } { " [" swap$ * "]" * } if$ *
        "{" swap$ * "} " *
      *
      eprint.command swap$ *
    }
  if$
}

FUNCTION {format.eprint}
{
  eprint duplicate$ empty$
    { pop$ "" }
    {
      duplicate$
      ""
        archive duplicate$ empty$ { pop$ archiv.base } 'skip$ if$ *
        "/" *
        swap$ *
        "{" swap$ * "} " *
      swap$
      ""
        archivePrefix duplicate$ empty$ { pop$ "" } { ":" * } if$ *
        swap$ *
        primaryClass  duplicate$ empty$ { pop$ "" } { " [" swap$ * "]" * } if$ *
        "{" swap$ * "} " *
      *
      eprint.command swap$ *
    }
  if$
}

FUNCTION {format.translation}
{ translation duplicate$ empty$
    'skip$
    { ""
      "\translation{" * swap$ * "}" *
      punctuation.space 'punctuation.state :=
    }
  if$
}

FUNCTION {format.url}
{
  url duplicate$ empty$
    { pop$ "" }
    {
      "\url "
      "{" * swap$ * "}" *
    }
  if$
}

INTEGERS { nameptr namesleft numnames }

FUNCTION {check.speaker}
{ key empty$ 'skip$
  { key nameptr int.to.str$ =
    {
      bolden
    }
      'skip$
    if$
  }
  if$
}


STRINGS  { bibinfo}

FUNCTION {format.names.fname}
{
  control.author.initials {
    control.author.dotless {
      control.author.nospace {
        "f{}"
      } {
        "f{~}"
      } if$
    } {
      control.author.nospace {
        "f{.}."
      } {
        "f."
      } if$
    } if$
  } {
    "ff"
  } if$
}

FUNCTION {bracify}
{
  "{" swap$ * "}" *
}

FUNCTION {name.comma}
{
  control.author.nocomma 'skip$ { "," swap$ * } if$
}

FUNCTION {format.names.format.onefont}
{
  "{vv~}{ll}"
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
    {
      control.author.initials {
        "f"
        control.author.dotless 'skip$ {
          "." *
        } if$
        "~" *
      } {
        "ff"
      } if$
      bracify
      swap$
    } {
      format.names.fname
      " " swap$ *
      name.comma
      bracify
    }
  if$
  "jj"
  " " swap$ *
  name.comma
  bracify
  control.author.jnrlst 'skip$ 'swap$ if$
  * *
}

FUNCTION {format.names.onefont}
{
  s nameptr format.names.format.onefont format.name$
  remove.dots
  bib.name.font
}

FUNCTION {format.names.morfont}
{ s nameptr
  "{vv~}{ll}" format.name$ bib.name.font
  nameptr #1 >
  control.author.first
  and
  control.author.reversed not
  or
  {
    s nameptr
    control.author.initials {
      "f"                        % default: name + surname + comma junior
    } {
      "ff"
    } if$
    control.author.dotless 'skip$ {
      "." *                    % nm-init   % Initials. + surname (J. F. Smith)                                           control.author.initials
    } if$
    bracify
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    swap$
    *
    s nameptr
    "{jj}" format.name$ duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } {
    "," *
    s nameptr
    format.names.fname
    "jj"
    " "
    name.comma
    control.author.jnrlst {
      swap$ * skip$
    } {
      skip$ * swap$
    } if$
    bracify swap$ bracify swap$
    *
    format.name$
    remove.dots
    duplicate$ empty$ 'skip$
      { bib.fname.font " " swap$ * }
      if$
  } if$
  *
}

FUNCTION {names.punctuate}
{
  "," *
  " " *
}

FUNCTION {names.comma}
{
  "," *
}

FUNCTION {format.names}
{ 'bibinfo :=
  duplicate$ empty$ { pop$ "" } {
    duplicate$ num.names$
    duplicate$ 'numnames :=
    'namesleft :=
    's :=
    #1 'nameptr :=
    ""
      { namesleft #0 > }
      {
      format.names.morfont
        bibinfo bibinfo.check
        type$ "presentation" =
          'check.speaker
          'skip$
        if$
        't :=
        nameptr #1 > not
          {
            t *
          } {
            namesleft #1 >
              {
                names.punctuate
                t *
              } {
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.comma
                  'skip$
                if$
                t "others" =
                  {
                    " " *
                    bbl.etal
                    emphasize
                    *
                  } {
                    bbl.and
                    space.word *
                    t *
                  }
                if$
              }
            if$
          }
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
  } if$
}

FUNCTION {format.names.ed.onefont}
{
    s nameptr
    control.author.initials {
      control.author.dotless {
        control.author.nospace {
          "{f{}~}{vv~}{ll}{ jj}"   % nm-rvx|nm-rvcx
        } {
          "{f{~}~}{vv~}{ll}{ jj}"  % nm-rv
        } if$
      } {
        control.author.nospace {
          "{f{.}.~}{vv~}{ll}{ jj}" % nm-rvv|nm-rvvc
        }{
          "{f.~}{vv~}{ll}{, jj}"   % nm-init|nm-rev|nm-rev1
        } if$
      } if$
    } {
      "{ff~}{vv~}{ll}{, jj}"
    } if$
    format.name$
    remove.dots
    bib.name.font
}

FUNCTION {format.names.ed.morfont}
{
  control.author.reversed { %
    control.author.initials { %
      control.author.dotless { %
        s nameptr
        control.author.nospace { % nm-rvx nm-rvcx
          "{f{}}"
        } { % nm-rv
          "{f{~}}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        remove.dots
        duplicate$ empty$ 'skip$
          { bib.fname.font " " swap$ * }
        if$
      } { % !control.author.dotless
        s nameptr
        control.author.nospace { % nm-rvv
          "{ff}"
        } { % nm-rev nm-rev1
          "{f.}"
        } if$
        format.name$ duplicate$ empty$ 'skip$
          { tie.or.space.prefix bib.fname.font swap$ * }
        if$
        s nameptr
        "{vv~}{ll}" format.name$ bib.name.font *
        s nameptr
        "{jj}" format.name$
        duplicate$ empty$ 'skip$
          { bib.fname.font ", " swap$ * }
        if$
      } if$
    } { % Full names !control.author.initials  nm-revf nm-revv1
      s nameptr
      "{ff}"
      format.name$ duplicate$ empty$ 'skip$
        { tie.or.space.prefix bib.fname.font swap$ * }
      if$
      s nameptr
      "{vv~}{ll}" format.name$ bib.name.font *
      s nameptr
      "{jj}" format.name$
      duplicate$ empty$ 'skip$
        { bib.fname.font ", " swap$ * }
      if$
    } if$
  } { % !control.author.reversed nm-init
    s nameptr
    "{f.}"
    format.name$ duplicate$ empty$ 'skip$
      { tie.or.space.prefix bib.fname.font swap$ * }
    if$
    s nameptr
    "{vv~}{ll}" format.name$ bib.name.font *
    s nameptr
    "{jj}" format.name$
    duplicate$ empty$ 'skip$
      { bib.fname.font ", " swap$ * }
    if$
  } if$
  *
}

FUNCTION {format.names.ed}
{
  control.editor #0 > {
    format.names
  } {
    'bibinfo :=
    duplicate$ empty$ 'skip$ {
    's :=
    "" 't :=
    #1 'nameptr :=
    s num.names$ 'numnames :=
    numnames 'namesleft :=
      { namesleft #0 > }
      {
       format.names.ed.morfont
        bibinfo bibinfo.check
        't :=
        nameptr #1 >
          {
            namesleft #1 >
              {
                names.punctuate
                t *
              }{
                s nameptr "{ll}" format.name$ duplicate$ "others" =
                  { 't := }
                  { pop$ }
                if$
                numnames #2 >
                  'names.comma
                  'skip$
                if$
                t "others" =
                  {
                    " " * bbl.etal emphasize *
                  }{
                   bbl.and
                    space.word * t *
                  }
                if$
              }
            if$
          }
          't
        if$
        nameptr #1 + 'nameptr :=
        namesleft #1 - 'namesleft :=
      }
    while$
    } if$
  } if$
}

FUNCTION {format.key}
{ empty$
    { key field.or.null }
    { "" }
  if$
}

FUNCTION {format.authors}
{ author "author" format.names
  duplicate$ empty$ 'skip$
    { collaboration "collaboration" bibinfo.check
      duplicate$ empty$ 'skip$
        { " (" swap$ * ")" * }
      if$
      *
    }
  if$
  "author" 'bibfield :=
}

FUNCTION {get.bbl.editor}
{ editor num.names$ #1 > 'bbl.editors 'bbl.editor if$
}

FUNCTION {format.editors}
{ editor "editor" format.names duplicate$ empty$ 'skip$
    {
      "," *
      word.space *
      get.bbl.editor
      *
    }
  if$
}

FUNCTION {format.isbn.output}
{
}

FUNCTION {format.issn.output}
{ 
}

FUNCTION {doi.base}
{
  "https://doi.org/"
}

FUNCTION {doi.base.command}
{
  "\doibase "
}

FUNCTION {noop.command}
{
  "\href@noop "
}

FUNCTION {href.command}
{
  "\href "
}

FUNCTION {link.tag.open}
{
  doi duplicate$ empty$
    {
      pop$
      url duplicate$ empty$
        {
          pop$ "" noop.command
        }{
          href.command
        }
      if$
    }
    {
      "https://doi.org/" swap$ * 
      href.command
    }
  if$
  "{" * swap$ * "} {" *
}

FUNCTION {link.tag.shut}
{
  "}"
}

FUNCTION {link.open}
{
  link.tag.open output.nopunct
}

FUNCTION {link.shut}
{
  link.tag.shut *
}

FUNCTION {add.doi}
{
  link.tag.open swap$ * link.tag.shut *
}

FUNCTION {select.language}
{ duplicate$ empty$
    'pop$
    { language empty$
        'skip$
        { "{\selectlanguage {" language * "}" * swap$ * "}" * }
      if$
    }
    if$
}

FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        {
          output.state after.word = output.state after.punctuation = or
            { "l" }
            { "u" }
          if$ change.case$
        }
      if$
      note #2 global.max$ substring$ * "note" bibinfo.check
    }
  if$
}

FUNCTION {bbl.enquote}
{
  "\enquote "
}

FUNCTION {string.enquote}
{
  punctuation.no 'punctuation.state :=
  non.stop {
    block.punctuation
  } { "" } if$
   swap$ pop$
  *
  bbl.enquote "{" * swap$ * "}" *
  word.space *
}

FUNCTION {format.title}
{ title
  duplicate$ empty$ 'skip$ { "t" change.case$ } if$
  duplicate$ "title" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      pop$
      select.language
    }
  if$
}

FUNCTION {end.quote.title}
{ title empty$
    'skip$
    { before.all 'output.state := }
  if$
}

FUNCTION {format.name.apply}
{
  s nameptr
  "{vv~}{ll}"
  format.name$
  cite.name.font
}

FUNCTION {format.full.names}
{
  's :=
  "" 't :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { format.name.apply
      't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                {
                  't :=
                }
                'pop$
              if$
              t "others" =
                {
                  " " * bbl.etal
                  emphasize *
                }{
                  numnames #2 > { "," * }{ skip$ } if$
                  bbl.and
                  space.word * t *
                }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {make.full.names}
{
  key editor author
  type$ "proceedings" =
  type$ "book"        =
  type$ "inbook"      =
  or { pop$ }{ { pop$ "" }{ swap$ pop$ "" swap$ } if$ } if$
  duplicate$ empty$
    { pop$
      duplicate$ empty$
        { pop$
          duplicate$ empty$
            { pop$
              cite$ #1 #3 substring$
            }{
              skip$
            }
          if$
        }
        { swap$ pop$ format.full.names }
      if$
    }
    { swap$ pop$ swap$ pop$ format.full.names }
  if$
}

FUNCTION {year.bibitem}
{
  year duplicate$ empty$
  { pop$ ""
  }{
    skip$
  } if$
  extra.label *
}

FUNCTION {output.bibitem}
{
  newline$
  ""
  label
  * ")" *
   make.full.names duplicate$ short.list =
   { pop$ }{ * } if$
   bracify
  "[" swap$ * "]" *
  cite$ bracify "%" *
  *
  "\bibitem "
  swap$ *
  write$ newline$
  "  "
  duplicate$ bbl.open * write$ newline$
  before.all 'output.state :=
  punctuation.yes 'punctuation.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }{
                { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }{
          t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{
  bbl.in
  word.space *
}

FUNCTION {parenthesize}
{
  duplicate$ empty$
    'skip$
    {
      before.all 'output.state :=
      " (" swap$ * ")" *
    }
  if$
}

FUNCTION {format.date}
{
  year "year" bibinfo.check duplicate$ empty$
    {
    }
    'skip$
  if$
  extra.label *
  parenthesize
}

FUNCTION {format.date.output.check}
{
 format.date
 "year" output.check
}

FUNCTION {format.date.output}
{
  format.date.output.check
}

FUNCTION {format.btitle}
{
  booktitle duplicate$ empty$ { pop$
      title
  } 'skip$ if$
  "title" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      emphasize
      select.language
    }
  if$
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {editor.check.book}
{ editor empty$ 'skip$
    {
      "can't use both author and editor fields in " cite$ *
      ": try using @inbook instead" *
      warning$
    }
  if$
}

FUNCTION {format.bvolume}
{ volume duplicate$ empty$
    { pop$ "" }
    {
      "volume and number" number either.or.check
      bbl.volume
      capitalize
      swap$
      tie.or.space.prefix "volume" bibinfo.check * *
      series "series" bibinfo.check duplicate$ empty$ 'pop$
        {
          ", "
          * swap$ *
        }
      if$
    }
  if$
}

FUNCTION {format.number}
{
  bbl.number
  output.state after.word = output.state after.punctuation = or
  #1 or
  #0 and
    'skip$
    { capitalize }
  if$
  number tie.or.space.prefix "number" bibinfo.check * *
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        {
          series empty$
            {
              number "number" bibinfo.check
            }{
              format.number
              series "series" bibinfo.check
              word.space * swap$ *
            }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s
                            eng.ord
                        't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition duplicate$ empty$ 'skip$
    {
      convert.edition
      output.state after.word = output.state after.punctuation = or
        { "l" }
        { "t" }
      if$ change.case$
      "edition" bibinfo.check
      word.space * bbl.edition *
    }
  if$
}

INTEGERS { multiresult }
FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages duplicate$ empty$
    'skip$
    { duplicate$ multi.page.check
        {
          bbl.pages swap$
          n.dashify
        }{
          bbl.page swap$
        }
      if$
      tie.or.space.prefix
      "pages" bibinfo.check
      * *
    }
  if$
}

FUNCTION {first.page}
{ 't :=
  ""
    {  t empty$ not t #1 #1 substring$ "-" = not and }
    { t #1 #1 substring$ *
      t #2 global.max$ substring$ 't :=
    }
  while$
}

FUNCTION {format.book.pages}
{
  pages duplicate$ empty$ 'skip$
    {
      "pages" bibinfo.check word.space bbl.pages * *
    }
  if$
}

FUNCTION {volnum.punct}
{
          ","
  word.space *
}

FUNCTION {format.journal.pages}
{ pages duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$
        { pop$ pop$ format.pages }
        { volnum.punct *
          swap$
          control.pages duplicate$ #0 < {
            pop$ pop$
          }{
            #0 >
            {
              n.dashify
            }{
              first.page
            } if$
          } if$
          "pages" bibinfo.check
          *
        }
      if$
    }
  if$
}

FUNCTION {format.journal.eid}
{ eid "eid" bibinfo.check
  duplicate$ empty$ 'pop$
    { swap$ duplicate$ empty$ 'skip$
        { volnum.punct * }
      if$
      swap$ *
    }
  if$
}

FUNCTION {eid.or.pages}
{
  eid empty$
    { format.journal.pages }
    { format.journal.eid }
  if$
}

FUNCTION {format.ser.vol.num}
{
  series "series" bibinfo.check output
  volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  bolden
}

FUNCTION {format.vol.num}
{
  volume field.or.null
  duplicate$ empty$ 'skip$
    {
      "volume" bibinfo.check
    }
  if$
  bolden
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    {
    format.pages
    }
    { type empty$
        {
          bbl.chapter
          capitalize
        }{
          type
          capitalize
          "type" bibinfo.check
        }
      if$
      chapter tie.or.space.prefix
      "chapter" bibinfo.check
      * *
      pages empty$
        'skip$
        { ", " * format.pages * }
      if$
    }
  if$
}

FUNCTION {format.booktitle}
{
  booktitle duplicate$ "booktitle" bibinfo.check swap$
  duplicate$ empty$ 'pop$
    {
      punctuation.yes 'punctuation.state :=
      pop$ emphasize
      select.language
    }
  if$
}

FUNCTION {format.editor.in}
{
  editor "editor" format.names.ed duplicate$ empty$ 'skip$
    {
      bbl.edby
      word.space * swap$ *
    }
  if$
}

FUNCTION {output.article.booktitle}
{
  format.booktitle
      "booktitle" 'bibfield :=
  output
  bookaddress "address" bibinfo.check duplicate$ empty$ 'pop$
    {
      "address" 'bibfield :=
      output.nonnull after.punctuation 'output.state :=
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      format.editor.in "editor" bibinfo.check output
    }
  if$
}

FUNCTION {format.in.ed.booktitle.inbook}
{
  format.booktitle duplicate$ empty$ 'pop$
    {
      add.doi
      word.in swap$ * output.nonnull
      bookaddress "address" bibinfo.check output
      format.number.series "series and number" bibinfo.check output
      format.bvolume output
      author empty$ 'skip$
        { format.editor.in "editor" bibinfo.check output }
    if$
    }
  if$
}

FUNCTION {format.thesis.type}
{ type duplicate$ empty$
    'pop$
    { swap$ pop$
      "t" change.case$ "type" bibinfo.check
    }
  if$
}

FUNCTION {format.tr.number}
{ number "number" bibinfo.check
  type duplicate$ empty$
    { pop$ bbl.techrep }
    'skip$
  if$
  "type" bibinfo.check
  swap$ duplicate$ empty$
    { pop$ "t" change.case$ }
    { tie.or.space.prefix * * }
  if$
}

FUNCTION {format.article.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.book.crossref}
{ volume duplicate$ empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      pop$ word.in
    }
    { bbl.volume
      swap$ tie.or.space.prefix "volume" bibinfo.check * * bbl.of space.word *
    }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{
  word.in
  " \cite{" * crossref * "}" *
}

FUNCTION {format.org.or.pub}
{ 't :=
  ""
  address "address" bibinfo.check
  duplicate$ empty$
    { pop$ t }
    { t duplicate$ empty$
        { pop$ }
        {
          "," word.space *
          * swap$ *
        }
      if$
    }
  if$
  *
  year duplicate$ empty$
    {
      "empty year in " cite$ *
      warning$
      pop$ ""
    }
    'skip$
  if$
  duplicate$ empty$
    { pop$ }
    {
      "year" bibinfo.check
      swap$
      duplicate$ empty$
        { pop$ }
        {
          "," *
          word.space *
          swap$ *
        }
      if$
    }
  if$
  duplicate$ empty$ 'skip$ {
    ""
    "(" * swap$ * ")" *
    after.punctuation 'output.state :=
    punctuation.space 'punctuation.state :=
  } if$
}

FUNCTION {format.publisher.address}
{ publisher "publisher" bibinfo.warn format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization "organization" bibinfo.check format.org.or.pub
}

FUNCTION {format.organization.publisher.address}
{
  publisher empty$
    { format.organization.address }
    { organization "organization" bibinfo.check output
      format.publisher.address
    }
  if$
}

FUNCTION {format.school.address.output}
{
  school  "school"  bibinfo.warn
  address "address" bibinfo.check
  duplicate$ empty$ 'skip$
    {
      swap$
      duplicate$ empty$ 'skip$
        {
          ", " *
        }
      if$
      swap$
    }
  if$
  *
  output
}

FUNCTION {article.title.produce}
{
  control.title duplicate$ #0 <
  { pop$
  }{
    format.title
    "title" 'bibfield :=
    swap$ #0 >
    {
      "title" output.check
    }{
      output
    } if$
    new.block.comma
  } if$
}

FUNCTION {control}
{
}

FUNCTION {article}
{ output.bibitem
  format.authors
  booktitle empty$ {
      "author" output.check
    }{ output } if$
  author format.key output
  new.block.comma
  article.title.produce
  output.article.booktitle
  crossref missing$
%% Handle special case of SISSA journals which require an issue number for unique citations and use volume/year interchangably
    {
      journal "J. High Energy Phys." =
      journal "J. High Energ. Phys." = or
      journal "JHEP" = or
      journal "Journal of Cosmology and Astroparticle Physics" = or
      journal "J. Cosmol. Astropart. Phys." = or
      journal "JCAP" = or
      journal "Journal of Instrumentation" = or
      journal "J. Instrum." = or
      journal "JINST" = or
      journal "Journal of Statistical Mechanics" = or
      journal "J. of Stat. Mech." = or
      journal "J. Stat. Mech.: Theory Exp." = or
      journal "JSTAT" = or
      {
          link.open
          journal
          "journal" bibinfo.warn
          "journal" 'bibfield :=
          output
          add.blank
          format.vol.num output
          number parenthesize
          "number" bibinfo.warn
          "number" 'bibfield :=
          output
          eid.or.pages
          link.shut
      }
      {
          eid missing$
          pages missing$ and
          doi missing$ not and
          {
            journal
            "journal" bibinfo.warn
            "journal" 'bibfield :=
            output
            add.blank
            format.ser.vol.num
            output
            link.open
            doi output
            link.shut
            format.date.output.check
          }
          {
            link.open
            journal
            "journal" bibinfo.warn
            "journal" 'bibfield :=
            output
            add.blank
            format.ser.vol.num
            output
            eid.or.pages
            format.date.output.check
            link.shut
          } if$
      } if$
    }{
      format.article.crossref output.nonnull
      format.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint.controlled output
  format.translation output
  fin.entry
}

FUNCTION {book}
{ output.bibitem
  author empty$
    {
      format.editors "author and editor" output.check
      editor format.key output
    }{
      format.authors output.nonnull
%     crossref missing$ { editor.check.book } 'skip$ if$
    }
  if$
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
  format.edition output
  author empty$
    {
    }
    {
      format.editor.in output
      editor format.key output
    }
  if$
  format.number.series output
  crossref missing$
    {
      format.bvolume output
      new.block.comma
      format.publisher.address output
    }{
      new.block.comma
      format.book.crossref output.nonnull
      format.date.output.check
    }
  if$
  format.isbn.output
  format.chapter.pages
  output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  "title" output.check
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  address "address" bibinfo.check output
  format.date.output
  format.isbn.output
  format.book.pages output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {footnote}
{ output.bibitem
  format.note output
  fin.entry
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    {
       format.editors "editor" output.check
       editor format.key output
    }{
       format.authors output.nonnull
       author format.key output
    }
  if$
  new.block.comma

  format.title output
  new.block.comma

  crossref missing$
    {
      format.in.ed.booktitle.inbook
      format.publisher.address output
      format.chapter.pages
      "chapter and pages"
      output.check
      new.block.comma
      format.edition output
      new.block.comma
    }{
      format.chapter.pages
      "chapter and pages"
      output.check
      new.block.comma
      format.book.crossref output.nonnull
      format.date.output.check
    }
  if$
  crossref missing$
    { format.isbn.output }
    'skip$
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.publisher.address output
      format.edition output
      format.chapter.pages output
      format.isbn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  article.title.produce
  crossref missing$
    {
      format.in.ed.booktitle
      format.organization.publisher.address output
      format.chapter.pages output
      format.isbn.output
      format.issn.output
    }{
      format.incoll.inproc.crossref output.nonnull
      format.chapter.pages output
    }
  if$
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {conference} { inproceedings }
FUNCTION {manual}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
      organization "organization" bibinfo.check output
      address "address" bibinfo.check output
  format.edition output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  format.btitle
  output
  new.block.comma
  link.open
  bbl.mthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  format.date.output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  howpublished "howpublished" bibinfo.check output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  format.btitle
  output
  new.block.comma
  link.open
  bbl.phdthesis
  format.thesis.type
  output.nonnull
  link.shut
  format.school.address.output
  format.date.output.check
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {presentation}
{ output.bibitem
  format.authors output
  author format.key output
  new.block.comma
  link.open
  format.title
  output
  link.shut
  new.block.comma
  format.organization.address "organization and address" output.check
  month "month" output.check
  year "year" output.check
  new.block.comma
  new.sentence.comma
  format.note output
  new.sentence
  type missing$ 'skip$
    {"(" type capitalize * ")" * output}
  if$
  fin.entry
}

FUNCTION {proceedings}
{ output.bibitem
  format.editors output
  editor format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
      bookaddress "address" bibinfo.check output
  format.number.series output
  format.bvolume output
  format.organization.publisher.address output
  format.isbn.output
  format.issn.output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  new.block.comma
  link.open
  format.btitle
  "title" output.check
  link.shut
  new.block.comma
  format.tr.number
  output.nonnull
  institution "institution" bibinfo.warn
  format.org.or.pub output
  new.block.comma
  new.sentence.comma
  format.note output
  format.eprint output
  fin.entry
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  author format.key output
  article.title.produce
  format.eprint output
  format.date.output
  new.block.comma
  new.sentence.comma
  format.note "note" output.check
  fin.entry
}

FUNCTION {dataset}
{ 
  output.bibitem
  format.authors "author" output.check
  author format.key output
  article.title.produce
  doi missing$
  url missing$ not and
  {
    link.open
    url "url" output.check
    link.shut
  }
  {
    link.open
    doi "doi" output.check
    link.shut
  } if$
  format.date.output
  format.note output
  fin.entry
}

FUNCTION {default.type} { misc }

READ

EXECUTE {control.init}

ITERATE {control.pass}

EXECUTE {control.check}

FUNCTION {sortify}
{ purify$
  "l" change.case$
}

INTEGERS { len }

FUNCTION {chop.word}
{ 's :=
  'len :=
  s #1 len substring$ =
    { s len #1 + global.max$ substring$ }
    's
  if$
}

FUNCTION {cite.name.font.apply}
{
  word.space * bbl.etal
  emphasize
  *
}

FUNCTION {format.lab.names}
{ 's :=
  "" 't :=
  #1 'nameptr :=
  format.name.apply
  s num.names$ duplicate$
  #2 >
    { pop$
      cite.name.font.apply
    }{
      #2 <
        'skip$
        {
          s #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
            {
              cite.name.font.apply
            }{
              bbl.and space.word *
              s #2 "{vv~}{ll}" format.name$
              cite.name.font
              *
            }
          if$
        }
      if$
    }
  if$
}

FUNCTION {author.key.label}
{ author empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {author.editor.key.label}
{ author empty$
    { editor empty$
        { key empty$
            { cite$ #1 #3 substring$ }
            'key
          if$
        }
        { editor format.lab.names }
      if$
    }
    { author format.lab.names }
  if$
}

FUNCTION {editor.key.label}
{ editor empty$
    { key empty$
        { cite$ #1 #3 substring$ }
        'key
      if$
    }
    { editor format.lab.names }
  if$
}

FUNCTION {calc.short.authors}
{ type$ "book" =
  type$ "inbook" =
  or
    'author.editor.key.label
    { type$ "proceedings" =
        'editor.key.label
        'author.key.label
      if$
    }
  if$
  'short.list :=
}

FUNCTION {calc.label}
{
  calc.short.authors
  short.list
  year duplicate$ empty$
  short.list key field.or.null = or
    {
      pop$ ""
    }{
      control.year #0 > { purify$ #-1 #4 substring$ } 'skip$ if$
    }
  if$
  "(" swap$ *
  * 'label :=
}

FUNCTION {sort.format.names}
{ 's :=
  #1 'nameptr :=
  ""
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{ll{ }}"
      control.author.initials {
        "{  f{ }}"  *
      }{
        "{  ff{ }}" *
      } if$
      "{  jj{ }}" *
      format.name$ 't :=
      nameptr #1 >
        {
          "   "  *
          namesleft #1 = t "others" = and
            { "zzzzz" * }
            {
              t sortify *
            }
          if$
        }
        { t sortify * }
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}

FUNCTION {sort.format.title}
{ 't :=
  "A " #2
    "An " #3
      "The " #4 t chop.word
    chop.word
  chop.word
  sortify
  #1 global.max$ substring$
}

FUNCTION {author.sort}
{ author empty$
    { key empty$
        { "to sort, need author or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {author.editor.sort}
{ author empty$
    { editor empty$
        { key empty$
            { "to sort, need author, editor, or key in " cite$ * warning$
              ""
            }
            { key sortify }
          if$
        }
        { editor sort.format.names }
      if$
    }
    { author sort.format.names }
  if$
}

FUNCTION {year.sort.key}
{
  year
}

FUNCTION {editor.sort}
{ editor empty$
    { key empty$
        { "to sort, need editor or key in " cite$ * warning$
          ""
        }
        { key sortify }
      if$
    }
    { editor sort.format.names }
  if$
}

INTEGERS { seq.num }

FUNCTION {init.seq}
{ #0 'seq.num :=}

EXECUTE {init.seq}

FUNCTION {int.to.fix}
{ "000000000" swap$ int.to.str$ *
  #-1 #10 substring$
}

FUNCTION {label.presort}
{
  calc.label
  label sortify
  "    "
  *
  seq.num #1 + 'seq.num :=
  seq.num  int.to.fix
  'sort.label :=
  sort.label
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {presort.pass}
{ type$ "control" = 'control.presort 'label.presort if$
}

ITERATE {presort.pass}

SORT

STRINGS { last.label next.extra }

INTEGERS { last.extra.num number.label }

FUNCTION {initialize.extra.label.stuff}
{ #0 int.to.chr$ 'last.label :=
  "" 'next.extra :=
  #0 'last.extra.num :=
  #0 'number.label :=
}

FUNCTION {label.forward}
{
  last.label label =
    { last.extra.num #1 + 'last.extra.num :=
      last.extra.num int.to.chr$ 'extra.label :=
    }
    { "a" chr.to.int$ 'last.extra.num :=
      "" 'extra.label :=
      label 'last.label :=
    }
  if$
  number.label #1 + 'number.label :=
}

FUNCTION {label.reverse}
{ next.extra "b" =
    { "a" 'extra.label := }
    'skip$
  if$
  extra.label 'next.extra :=
  extra.label
  duplicate$ empty$
    'skip$
    { "{\natexlab{" swap$ * "}}" * }
  if$
  'extra.label :=
  label extra.label * 'label :=
}

EXECUTE {initialize.extra.label.stuff}

FUNCTION {forward.pass}
{ type$ "control" = 'control.forward 'label.forward if$
}

ITERATE {forward.pass}

FUNCTION {reverse.pass}
{ type$ "control" = 'control.reverse 'label.reverse if$
}

REVERSE {reverse.pass}

FUNCTION {sortkey.sort}
{ sort.label
  "    "
  *
  year.sort.key
  field.or.null sortify
  *
  "    "
  *
  title field.or.null sort.format.title
  *
  #1 entry.max$ substring$
  'sort.key$ :=
}

FUNCTION {bib.sort.pass}
{ type$ "control" = 'control.sort 'sortkey.sort if$
}

ITERATE {bib.sort.pass}

SORT

FUNCTION {init.bib.eprint}
{
    "\texttt {"
  pop$
  "\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%" write$ newline$
  "\providecommand \@url [1]{\endgroup\@href {#1}{" "}}%" bbl.url.prefix swap$ * * write$ newline$
  "\providecommand " " [0]{URL }%" bbl.url.prefix swap$ * * write$ newline$
  eprint.command "\providecommand " swap$ * "[0]{\href }%" * write$ newline$
}

FUNCTION {init.bib.doi}
{
  "\providecommand \doibase [0]{" doi.base "}%" * * write$ newline$
}

FUNCTION {init.bib.hypertex}
{
  "\providecommand " noop.command "[0]{\@secondoftwo}%" * * write$ newline$
  "\providecommand " href.command "[0]{\begingroup \@sanitize@url \@href}%" * * write$ newline$
  "\providecommand \@href[1]{\@@startlink{#1}\@@href}%" write$ newline$
  "\providecommand \@@href[1]{\endgroup#1\@@endlink}%" write$ newline$
  "\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%" write$ newline$
  "\providecommand \@@startlink[1]{}%" write$ newline$
  "\providecommand \@@endlink[0]{}%"   write$ newline$
}

FUNCTION {init.bib.namefont}
{
  "\providecommand \bibnamefont  [1]{#1}%"  write$ newline$
  "\providecommand \bibfnamefont [1]{#1}%" write$ newline$
  "\providecommand \citenamefont [1]{#1}%"  write$ newline$
}

FUNCTION {init.bib.quote}
{
  "\providecommand " bbl.enquote * " [1]{" *
  "``" "''"
  "#1" swap$ "}%" * * * * write$ newline$
}

FUNCTION {init.bib.ay}
{
  "\providecommand \natexlab [1]{#1}%"
  write$ newline$
}

FUNCTION {init.bib.bibinfo}
{
  bibinfo.command  "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
  bibfield.command "\providecommand " swap$ * " [0]{\@secondoftwo}%" * write$ newline$
}

FUNCTION {init.bib.lang}
{
  "\providecommand \selectlanguage [0]{\@gobble}%" write$ newline$
}

FUNCTION {init.bib.endbibitem}
{
  "\providecommand " bbl.open * "[0]{}%" *           write$ newline$
  "\providecommand \bibitemStop [0]{}%"               write$ newline$
  "\providecommand \bibitemNoStop [0]{.\EOS\space}%"  write$ newline$
  "\providecommand \EOS [0]{\spacefactor3000\relax}%"   write$ newline$
}

FUNCTION {init.bib.translation}
{
  "\providecommand \translation [1]{[#1]}%" write$ newline$
}

FUNCTION {warn.bib}
{
}

FUNCTION {init.bib}
{
  warn.bib
  "\makeatletter" write$ newline$
  "\providecommand \@ifxundefined [1]{%"   write$ newline$
  " \@ifx{#1\undefined}"                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifnum [1]{%"          write$ newline$
  " \ifnum #1\expandafter \@firstoftwo"    write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  "\providecommand \@ifx [1]{%"            write$ newline$
  " \ifx #1\expandafter \@firstoftwo"      write$ newline$
  " \else \expandafter \@secondoftwo"      write$ newline$
  " \fi"                                   write$ newline$
  "}%"                                     write$ newline$
  init.bib.ay
  init.bib.quote
  init.bib.namefont
  init.bib.hypertex
  init.bib.eprint
  init.bib.doi
  init.bib.lang
  init.bib.bibinfo
  init.bib.translation
  init.bib.endbibitem
  "\providecommand " bbl.shut * " [1]{\csname bibitem#1\endcsname}%" * write$ newline$
  "\let\auto@bib@innerbib\@empty"          write$ newline$
  "%</preamble>" write$
}

FUNCTION {begin.bib}
{
  id.bst diagn.cmntlog
  control.bib
  preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"
  number.label int.to.str$
  * "}%" *
  write$ newline$
  init.bib
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}%"
  write$ newline$
}

EXECUTE {end.bib}

%% End of customized bst file
%%
%% End of file `apsrev4-2.bst'.


==> anc/revsymb4-2.sty <==
%%
%% This is file `revsymb4-2.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% revtex4-2.dtx  (with options: `revsymb')
%% 
%% This file is part of the APS files in the REVTeX 4 distribution.
%% For the version number, search on the string 
%% Original version by David Carlisle
%% Modified by Arthur Ogawa (mailto:arthur_ogawa at sbcglobal dot net)
%% 
%% Version (4.2a, unreleased)
%% Modified by Aptara on behalf of American Physical Society and American Institute of Physics
%% 
%% Version (4.2b,4.2c)
%% Modified by Mark Doyle, American Physical Society (mailto:revtex at aps.org)
%% 
%% Copyright (c) 2019 American Physical Society.
%% https://journals.aps.org/revtex/
%% mailto:revtex@aps.org
%% 
%% See the REVTeX 4.2 README-REVTEX file for restrictions and more information.
%% 
\NeedsTeXFormat{LaTeX2e}[1996/12/01]%
\ProvidesPackage{revsymb4-2}
 [2019/01/18/14:29:48 4.2c (https://journals.aps.org/revtex/ for documentation)]% \fileversion
\def\REVSYMB@warn#1{\PackageWarningNoLine{revsymb}{#1}}%
\DeclareRobustCommand\lambdabar{%
  \bgroup
    \def\@tempa{%
      \hbox{%
        \raise.73\ht\z@
        \hb@xt@\z@{%
          \kern.25\wd\z@
          \vrule \@width.5\wd\z@\@height.1\p@\@depth.1\p@
          \hss
        }%
        \box\z@
      }%
    }%
    \mathchoice
      {\setbox\z@\hbox{$\displaystyle     \lambda$}\@tempa}%
      {\setbox\z@\hbox{$\textstyle        \lambda$}\@tempa}%
      {\setbox\z@\hbox{$\scriptstyle      \lambda$}\@tempa}%
      {\setbox\z@\hbox{$\scriptscriptstyle\lambda$}\@tempa}%
  \egroup
}%
\DeclareRobustCommand\openone{\leavevmode\hbox{\small1\normalsize\kern-.33em1}}%
\DeclareRobustCommand\corresponds{\replace@command\corresponds\triangleq}%
\DeclareRobustCommand\overcirc{\replace@command\overcirc\mathring}%
\DeclareRobustCommand\overdots{\replace@command\overdots\dddot}%
\DeclareRobustCommand\REV@triangleq{%
 {\lower.2ex\hbox{=}}{\kern-.75em^\triangle}%
}%
\DeclareRobustCommand\REV@dddot[1]{%
 \@ontopof{#1}{\cdots}{1.0}\mathord{\box2}%
}%
\DeclareRobustCommand\altsuccsim{\succ\kern-.9em_\sim\kern.3em}%
\DeclareRobustCommand\altprecsim{\prec\kern-1em_\sim\kern.3em}%
\let\REV@succsim\altsuccsim
\let\REV@precsim\altprecsim
\DeclareRobustCommand\REV@lesssim{\mathrel{\mathpalette\vereq{<}}}%
\DeclareRobustCommand\REV@gtrsim{\mathrel{\mathpalette\vereq{>}}}%
\DeclareRobustCommand\alt{\lesssim}
\DeclareRobustCommand\agt{\gtrsim}
\def\vereq#1#2{%
 \lower3\p@\vbox{%
  \baselineskip1.5\p@
  \lineskip1.5\p@
  \ialign{$\m@th#1\hfill##\hfil$\crcr#2\crcr\sim\crcr}%
 }%
}%
\DeclareRobustCommand\tensor[1]{\@ontopof{#1}{\leftrightarrow}{1.15}\mathord{\box2}}
\DeclareRobustCommand\overstar[1]{\@ontopof{#1}{\ast}{1.15}\mathord{\box2}}
\DeclareRobustCommand\loarrow[1]{\@ontopof{#1}{\leftarrow}{1.15}\mathord{\box2}}
\DeclareRobustCommand\roarrow[1]{\@ontopof{#1}{\rightarrow}{1.15}\mathord{\box2}}
\def\@ontopof#1#2#3{%
 {%
  \mathchoice
    {\@@ontopof{#1}{#2}{#3}\displaystyle     \scriptstyle      }%
    {\@@ontopof{#1}{#2}{#3}\textstyle        \scriptstyle      }%
    {\@@ontopof{#1}{#2}{#3}\scriptstyle      \scriptscriptstyle}%
    {\@@ontopof{#1}{#2}{#3}\scriptscriptstyle\scriptscriptstyle}%
 }%
}%
\def\@@ontopof#1#2#3#4#5{%
  \setbox\z@\hbox{$#4#1$}%
  \setbox\f@ur\hbox{$#5#2$}%
  \setbox\tw@\null\ht\tw@\ht\z@ \dp\tw@\dp\z@
  \@ifdim{\wd\z@>\wd\f@ur}{%
    \setbox\f@ur\hb@xt@\wd\z@{\hss\box\f@ur\hss}%
    \mathord{\rlap{\raise#3\ht\z@\box\f@ur}\box\z@}%
  }{%
    \setbox\f@ur\hb@xt@.9\wd\f@ur{\hss\box\f@ur\hss}%
    \setbox\z@\hb@xt@\wd\f@ur{\hss$#4\relax#1$\hss}%
    \mathord{\rlap{\copy\z@}\raise#3\ht\z@\box\f@ur}%
  }%
}%
\DeclareRobustCommand\frak{%
 \REVSYMB@warn{%
  Command \string\frak\space unsupported:^^J%
  please use \string\mathfrak\space instead.%
 }%
 \global\let\frak\mathfrak
 \frak
}%
\DeclareRobustCommand\REV@mathfrak{%
 \REVSYMB@warn{%
  Command \string\mathfrak\space undefined:^^J%
  please specify the amsfonts or amssymb option!%
 }%
 \global\let\mathfrak\@firstofone
 \mathfrak
}%
\DeclareRobustCommand\Bbb{%
 \REVSYMB@warn{%
  Command \string\Bbb\space unsupported:^^J%
  please use \string\mathbb\space instead.%
 }%
 \global\let\Bbb\mathbb
 \Bbb
}%
\DeclareRobustCommand\REV@mathfrak{%
 \REVSYMB@warn{%
  Command \string\mathbb\space undefined:^^J%
  please specify the amsfonts or amssymb option!%
 }%
 \global\let\mathbb\@firstofone
 \mathbb
}%
\def\Bigglb{\REV@boldopen \Bigg}%
\def\Biglb {\REV@boldopen \Big }%
\def\bigglb{\REV@boldopen \bigg}%
\def\biglb {\REV@boldopen \big }%
\def\Biggrb{\REV@boldclose\Bigg}%
\def\Bigrb {\REV@boldclose\Big }%
\def\biggrb{\REV@boldclose\bigg}%
\def\bigrb {\REV@boldclose\big }%
\def\REV@pmb#1{%
 \hbox{%
  \setbox\z@=\hbox{#1}%
  \kern-.02em\copy\z@\kern-\wd\z@
  \kern .04em\copy\z@\kern-\wd\z@
  \kern-.02em
  \raise.04em\copy\z@
 }%
}%
\def\REV@boldopen #1#2{\mathopen {\REV@pmb{$#1#2$}}}%
\def\REV@boldclose#1#2{\mathclose{\REV@pmb{$#1#2$}}}%
\def\revsymb@inithook{%
 \@ifxundefined\dddot{\let\dddot\REV@dddot}{}%
 \@ifxundefined\triangleq{\let\triangleq\REV@triangleq}{}%
 \@ifxundefined\succsim{\let\succsim\altsuccsim}{}%
 \@ifxundefined\precsim{\let\precsim\altprecsim}{}%
 \@ifxundefined\lesssim{\let\lesssim\REV@lesssim}{}%
 \@ifxundefined\gtrsim {\let\gtrsim \REV@gtrsim }{}%
 \@ifxundefined\mathfrak{\let\mathfrak\REV@mathfrak}{}%
 \@ifxundefined\mathbb{\let\mathbb\REV@mathbb}{}%
}%
\endinput
%%
%% End of file `revsymb4-2.sty'.


==> anc/revtex4-2.cls <==
%%
%% This is file `revtex4-2.cls',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% revtex4-2.dtx  (with options: `kernel')
%% ltxutil.dtx  (with options: `kernel')
%% ltxfront.dtx  (with options: `kernel')
%% ltxgrid.dtx  (with options: `kernel')
%% revtex4-2.dtx  (with options: `options')
%% ltxutil.dtx  (with options: `options')
%% ltxfront.dtx  (with options: `options')
%% ltxgrid.dtx  (with options: `options')
%% revtex4-2.dtx  (with options: `package')
%% 
%% This file is part of the APS files in the REVTeX 4 distribution.
%% For the version number, search on the string 
%% Original version by David Carlisle
%% Modified by Arthur Ogawa (mailto:arthur_ogawa at sbcglobal dot net)
%% 
%% Version (4.2a, unreleased)
%% Modified by Aptara on behalf of American Physical Society and American Institute of Physics
%% 
%% Version (4.2b,4.2c)
%% Modified by Mark Doyle, American Physical Society (mailto:revtex at aps.org)
%% 
%% Copyright (c) 2019 American Physical Society.
%% https://journals.aps.org/revtex/
%% mailto:revtex@aps.org
%% 
%% See the REVTeX 4.2 README-REVTEX file for restrictions and more information.
%% 
\NeedsTeXFormat{LaTeX2e}[1996/12/01]%
\ProvidesClass{revtex4-2}
 [2019/01/18/14:29:48 4.2c (https://journals.aps.org/revtex/ for documentation)]% \fileversion
\let\class@name\@gtempa
\GenericInfo{}{\space
 Copyright (c) 2019 American Physical Society.^^J
 mailto:revtex@aps.org^^J
 Licensed under the LPPL:^^Jhttp://www.ctan.org/tex-archive/macros/latex/base/lppl.txt^^J
 Arthur Ogawa <arthur_ogawa at sbcglobal dot net>^^J
 Based on work by David Carlisle <david at dcarlisle.demon.co.uk>%
 Version (4.2c): Modified by Mark Doyle^^J
 \@gobble
}%
\if@compatibility
  \edef\reserved@a{\errhelp{%
   Change your \string\documentstyle\space statement to
   \string\documentclass\space and rerun.
  }}\reserved@a
  \errmessage{You cannot run \class@name\space in compatability mode}%
  \expandafter\@@end
\fi
\typeout{%
ltxutil%
 [2019/01/18/14:29:48 4.2c utilities package (portions licensed from W. E. Baxter web at superscript.com)]% \fileversion
}%
\def\class@err#1{\ClassError{\class@name}{#1}\@eha}%
\def\class@warn#1{\ClassWarningNoLine{\class@name}{#1}}%
\def\class@info#1{\ClassInfo{\class@name}{#1}}%
\def\obsolete@command#1{%
 \class@warn@end{Command \string#1\space is obsolete.^^JPlease remove from your document}%
 \global\let#1\@empty
 #1%
}%
\def\replace@command#1#2{%
 \class@warn@end{Command \string#1\space is obsolete;^^JUse \string#2\space instead}%
 \global\let#1#2%
 #1%
}%
\def\replace@environment#1#2{%
 \class@warn@end{Environment #1 is obsolete;^^JUse #2 instead}%
 \glet@environment{#1}{#2}%
 \@nameuse{#1}%
}%
\def\incompatible@package#1{%
 \@ifpackageloaded{#1}{%
  \def\@tempa{I cannot continue. You must remove the \string\usepackage\ statement that caused that package to be loaded.}%
  \ClassError{\class@name}{The #1 package cannot be used with \class@name}%
  \@tempa\stop
 }{%
  \class@info{#1 was not loaded (OK!)}%
 }%
}%
\def\class@warn@end#1{%
 \gappdef\class@enddocumenthook{\class@warn{#1}}%
}%
\ifx\undefined\class@name
 \def\class@name{ltxutil}%
 \class@warn{You should define the class name before reading in this package. Using default}%
\fi
\def\t@{to}%
\dimendef\dimen@iii\thr@@
\def\halignt@{\halign\t@}%
\chardef\f@ur=4\relax
\chardef\cat@letter=11\relax
\chardef\other=12\relax
\def\let@environment#1#2{%
 \expandafter\let
 \csname#1\expandafter\endcsname\csname#2\endcsname
 \expandafter\let
 \csname end#1\expandafter\endcsname\csname end#2\endcsname
}%
\def\glet@environment#1#2{%
 \global\expandafter\let
 \csname#1\expandafter\endcsname\csname#2\endcsname
 \global\expandafter\let
 \csname end#1\expandafter\endcsname\csname end#2\endcsname
}%
\newcommand\tracingplain{%
 \tracingonline\z@\tracingcommands\z@\tracingstats\z@
 \tracingpages\z@\tracingoutput\z@\tracinglostchars\@ne
 \tracingmacros\z@\tracingparagraphs\z@\tracingrestores\z@
 \showboxbreadth5\showboxdepth3\relax %\errorstopmode
 }%
\newcommand\traceoutput{%
 \appdef\@resetactivechars{\showoutput}%
}%
\newcommand\say[1]{\typeout{<\noexpand#1=\meaning#1>}}%
\newcommand\saythe[1]{\typeout{<\noexpand#1=\the#1>}}%
\def\fullinterlineskip{\prevdepth\z@}%
\countdef\count@i\@ne
\countdef\count@ii\tw@
\long\def\prepdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \edef#1{\the\toks@ii\the\toks@}%
}%
\long\def\appdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \edef#1{\the\toks@\the\toks@ii}%
}%
\long\def\gappdef#1#2{%
 \@ifxundefined#1{\toks@{}}{\toks@\expandafter{#1}}%
 \toks@ii{#2}%
 \global\edef#1{\the\toks@\the\toks@ii}%
}%
\long\def\appdef@val#1#2{%
 \appdef#1{{#2}}%
}%
\long\def\appdef@e#1#2{%
 \expandafter\appdef
 \expandafter#1%
 \expandafter{#2}%
}%
\long\def\appdef@eval#1#2{%
 \expandafter\appdef@val
 \expandafter#1%
 \expandafter{#2}%
}%
\toksdef\toks@ii=\tw@
\long\def\@ifxundefined#1{\@ifx{\undefined#1}}%
\long\def\@ifnotrelax#1#2#3{\@ifx{\relax#1}{#3}{#2}}%
\long\def\@argswap#1#2{#2#1}%
\long\def\@argswap@val#1#2{#2{#1}}%
\def\@ifxundefined@cs#1{\expandafter\@ifx\expandafter{\csname#1\endcsname\relax}}%
\def\@boolean#1#2{%
  \long\def#1{%
    #2% \if<something>
      \expandafter\true@sw
    \else
      \expandafter\false@sw
    \fi
  }%
}%
\def\@boole@def#1#{\@boolean{#1}}% Implicit #2
\def\@booleantrue#1{\let#1\true@sw}%
\def\@booleanfalse#1{\let#1\false@sw}%
\@boole@def\@ifx#1{\ifx#1}%
\@boole@def\@ifx@empty#1{\ifx\@empty#1}%
\@boole@def\@if@empty#1{\if!#1!}%
\def\@if@sw#1#2{#1\expandafter\true@sw\else\expandafter\false@sw#2}%
\@boole@def\@ifdim#1{\ifdim#1}%
\@boole@def\@ifeof#1{\ifeof#1}%
\@boole@def\@ifhbox#1{\ifhbox#1}%
\@boole@def\@ifhmode{\ifhmode}%
\@boole@def\@ifinner{\ifinner}%
\@boole@def\@ifmmode{\ifmmode}%
\@boole@def\@ifnum#1{\ifnum#1}%
\@boole@def\@ifodd#1{\ifodd#1}%
\@boole@def\@ifvbox#1{\ifvbox#1}%
\@boole@def\@ifvmode{\ifvmode}%
\@boole@def\@ifvoid#1{\ifvoid#1}%
\long\def\true@sw#1#2{#1}%
\long\def\false@sw#1#2{#2}%
\long\def\loopuntil#1{#1{}{\loopuntil{#1}}}%
\long\def\loopwhile#1{#1{\loopwhile{#1}}{}}%
\def\@provide#1{%
 \@ifx{\undefined#1}{\true@sw}{\@ifx{\relax#1}{\true@sw}{\false@sw}}%
 {\def#1}{\def\j@nk}%
}%
\prepdef\document{%
 \endgroup
 \document@inithook
 \true@sw{}%
}%
\let\document@inithook\@empty
\appdef\document@inithook{%
 \AtBeginDocument{\class@documenthook}%
}%
\AtEndDocument{%
 \class@enddocumenthook
}%
\let\class@documenthook\@empty
\let\class@enddocumenthook\@empty
\def\enddocument{%
 \let\AtEndDocument\@firstofone
 \@enddocumenthook
 \@checkend{document}%
 \clear@document
 \check@aux
 \deadcycles\z@
 \@@end
}%
\def\check@aux{\do@check@aux}%
\def\do@check@aux{%
 \@if@sw\if@filesw\fi{%
  \immediate\closeout\@mainaux
  \let\@setckpt\@gobbletwo
  \let\@newl@bel\@testdef
  \@tempswafalse
  \makeatletter
  \input\jobname.aux\relax
 }{}%
 \@dofilelist
 \@ifdim{\font@submax >\fontsubfuzz\relax}{%
  \@font@warning{%
   Size substitutions with differences\MessageBreak
   up to \font@submax\space have occured.\@gobbletwo
  }%
 }{}%
 \@defaultsubs
 \@refundefined
 \@if@sw\if@filesw\fi{%
  \@ifx{\@multiplelabels\relax}{%
   \@if@sw\if@tempswa\fi{%
    \@latex@warning@no@line{%
     Label(s) may have changed.
     Rerun to get cross-references right
    }%
   }{}%
  }{%
    \@multiplelabels
  }%
 }{}%
}%
\def\clear@document{%
 \clearpage
 \do@output@cclv{%
  \Call@AfterLastShipout
 }%
}%
\appdef\class@documenthook{%
 \providecommand\Call@AfterLastShipout{}%
}%
\def\class@extension#1#2{%
 \IfFileExists{#1.#2}{%
  \expandafter\class@extensionfile\csname ver@\@currname.\@currext\endcsname{#1}#2%
 }{%
  \csname rtx@#1\endcsname
 }%
}%
\def\class@extensionfile#1#2#3{%
 \@pass@ptions#3\@unusedoptionlist{#2}%
 \global\let\@unusedoptionlist\@empty
 \expandafter\class@ext@hook\csname#2.#3-h@@k\endcsname#1{#2}#3%
}%
\def\class@ext@hook#1#2#3#4{%
 \@pushfilename@ltx
 \makeatletter
 \let\CurrentOption\@empty
 \@reset@ptions
 \let#1\@empty
 \xdef\@currname{#3}%
 \global\let\@currext#4%
 \global\let\@clsextension\@currext
 \input{#3.#4}%
 \@ifl@ter#4{#3}#2{%
  \class@info{Class extension later than: #2}%
 }{%
  \class@info{Class extension earlier: #2}%
  \@@end
 }%
 #1%
 \let#1\@undefined
 \expandafter\@p@pfilename@ltx\@currnamestack@ltx\@nil
 \@reset@ptions
}%
\def\@pushfilename@ltx{%
 \xdef\@currnamestack@ltx{%
  {\@currname}%
  {\@currext}%
  {\@clsextension}%
  {\the\catcode`\@}%
  \@currnamestack@ltx
 }%
}%
\def\@p@pfilename@ltx#1#2#3#4#5\@nil{%
 \gdef\@currname{#1}%
 \gdef\@currext{#2}%
 \gdef\@clsextension{#3}%
 \catcode`\@#4\relax
 \gdef\@currnamestack@ltx{#5}%
}%
\global\let\@currnamestack@ltx\@empty
\def\flushing{%
  \let\\\@normalcr
  \leftskip\z@skip
  \rightskip\z@skip
  \@rightskip\z@skip
  \parfillskip\@flushglue
}%
\expandafter\DeclareRobustCommand\expandafter\@centercr\expandafter{\@centercr}%
\def\eqnarray@LaTeX{%
   \stepcounter{equation}%
   \def\@currentlabel{\p@equation\theequation}%
   \global\@eqnswtrue
   \m@th
   \global\@eqcnt\z@
   \tabskip\@centering
   \let\\\@eqncr
   $$\everycr{}\halign to\displaywidth\bgroup
       \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
      &\global\@eqcnt\@ne\hskip \tw@\arraycolsep \hfil${##}$\hfil
      &\global\@eqcnt\tw@ \hskip \tw@\arraycolsep
         $\displaystyle{##}$\hfil\tabskip\@centering
      &\global\@eqcnt\thr@@ \hb@xt@\z@\bgroup\hss##\egroup
         \tabskip\z@skip
      \cr
}
\long\def\eqnarray@fleqn@fixed{%
 \stepcounter{equation}\def\@currentlabel{\p@equation\theequation}%
 \global\@eqnswtrue\m@th\global\@eqcnt\z@
 \tabskip\ltx@mathindent
 \let\\=\@eqncr
 \setlength\abovedisplayskip{\topsep}%
 \ifvmode\addtolength\abovedisplayskip{\partopsep}\fi
 \addtolength\abovedisplayskip{\parskip}%
 \setlength\belowdisplayskip{\abovedisplayskip}%
 \setlength\belowdisplayshortskip{\abovedisplayskip}%
 \setlength\abovedisplayshortskip{\abovedisplayskip}%
 $$%
 \everycr{}%
 \halignt@\linewidth\bgroup
  \hskip\@centering$\displaystyle\tabskip\z@skip{##}$\@eqnsel
  &\global\@eqcnt\@ne
   \hskip\tw@\eqncolsep
   \hfil${{}##{}}$\hfil
  &\global\@eqcnt\tw@
   \hskip\tw@\eqncolsep
   $\displaystyle{##}$\hfil\tabskip\@centering
  &\global\@eqcnt\thr@@\hb@xt@\z@\bgroup\hss##\egroup
   \tabskip\z@skip
  \cr
}%
\@ifx{\eqnarray\eqnarray@LaTeX}{%
 \class@info{Repairing broken LaTeX eqnarray}%
 \let\eqnarray\eqnarray@fleqn@fixed
 \newlength\eqncolsep
 \setlength\eqncolsep\z@
 \let\eqnarray@LaTeX\relax
 \let\eqnarray@fleqn@fixed\relax
}{}%
\def\ltx@mathindent{\@centering}%
\def\set@eqnarray@skips{}%
\def\prep@math{%
 \@ifvmode{\everypar{{\setbox\z@\lastbox}}}{}%
}%
\def\prep@math@patch{%
 \prepdef\equation{\prep@math}%
 \prepdef\eqnarray{\prep@math}%
}%
\def\footnote{\@ifnextchar[\ltx@xfootnote\ltx@yfootnote}%
\def\ltx@xfootnote[#1]{%
 \ltx@def@footproc\ltx@footmark[#1]%
 \expandafter\ltx@foottext\expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\ltx@yfootnote{%
 \ltx@stp@footproc\ltx@footmark
 \expandafter\ltx@foottext\expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\footnotemark{\@ifnextchar[\ltx@xfootmark\ltx@yfootmark}%
\def\ltx@xfootmark{\ltx@def@footproc\ltx@footmark}%
\def\ltx@yfootmark{\ltx@stp@footproc\ltx@footmark}%
\def\ltx@footmark#1{%
 \leavevmode
 \ifhmode\edef\@x@sf{\the\spacefactor}\nobreak\fi
 \begingroup
  \expandafter\ltx@make@current@footnote\expandafter{\@mpfn}{#1}%
  \expandafter\@argswap@val\expandafter{\Hy@footnote@currentHref}{\hyper@linkstart {link}}%
   \@makefnmark
  \hyper@linkend
 \endgroup
 \ifhmode\spacefactor\@x@sf\fi
 \relax
}%
\def\footnotetext{\@ifnextchar[\ltx@xfoottext\ltx@yfoottext}%
\def\ltx@xfoottext{\ltx@def@footproc\ltx@foottext}%
\def\ltx@yfoottext{\ltx@stp@footproc\ltx@foottext}%
\long\def\ltx@foottext#1#2{%
 \begingroup
  \expandafter\ltx@make@current@footnote\expandafter{\@mpfn}{#1}%
  \@footnotetext{#2}%
 \endgroup
}%
\def\ltx@def@footproc#1[#2]{%
 \begingroup
   \csname c@\@mpfn\endcsname #2\relax
   \unrestored@protected@xdef\@thefnmark{\thempfn}%
 \expandafter\endgroup
 \expandafter#1%
 \expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\def\ltx@stp@footproc#1{%
 \expandafter\stepcounter\expandafter{\@mpfn}%
 \protected@xdef\@thefnmark{\thempfn}%
 \expandafter#1%
 \expandafter{\the\csname c@\@mpfn\endcsname}%
}%
\appdef\class@documenthook{%
 \let\footnote@latex\footnote
 \@ifpackageloaded{hyperref}{}{%
  \let\H@@footnotetext\@footnotetext
  \def\@footnotetext{\H@@footnotetext}%
  \let\H@@mpfootnotetext\@mpfootnotetext
  \def\@mpfootnotetext{\H@@mpfootnotetext}%
 }%
}%
\def\ltx@make@current@footnote#1#2{%
  \csname c@#1\endcsname#2\relax
  \protected@edef\Hy@footnote@currentHref{\@currentHref-#1.\csname the#1\endcsname}%
}%
\def\thempfootnote@latex{{\itshape \@alph \c@mpfootnote }}%
\def\ltx@thempfootnote{\@alph\c@mpfootnote}%
\@ifx{\thempfootnote\thempfootnote@latex}{%
 \class@info{Repairing hyperref-unfriendly LaTeX definition of \string\mpfootnote}%
 \let\thempfootnote\ltx@thempfootnote
}{}%
\def\@makefnmark{%
 \hbox{%
  \@textsuperscript{%
   \normalfont\itshape\@thefnmark
  }%
 }%
}%
\long\def\@footnotetext{%
 \insert\footins\bgroup
  \make@footnotetext
}%
\long\def\@mpfootnotetext{%
 \minipagefootnote@pick
  \make@footnotetext
}%
\long\def\make@footnotetext#1{%
  \set@footnotefont
  \set@footnotewidth
  \@parboxrestore
  \protected@edef\@currentlabel{%
   \csname p@\@mpfn\endcsname\@thefnmark
  }%
  \color@begingroup
   \@makefntext{%
    \rule\z@\footnotesep\ignorespaces#1%
    \@finalstrut\strutbox\vadjust{\vskip\z@skip}%
   }%
  \color@endgroup
 \minipagefootnote@drop
}%
\def\set@footnotefont{%
  \reset@font\footnotesize
  \interlinepenalty\interfootnotelinepenalty
  \splittopskip\footnotesep
  \splitmaxdepth\dp\strutbox
}%
\def\set@footnotewidth{\set@footnotewidth@one}%
\def\robustify@contents{%
 \let \label \@gobble
 \let \index \@gobble
 \let \glossary \@gobble
 \let\footnote \@gobble
 \def\({\string\(}%
 \def\){\string\)}%
 \def\\{\string\\}%
}%
\long\def\addtocontents#1#2{%
 \protected@write\@auxout{\robustify@contents}{\string \@writefile {#1}{#2}}%
}%
\def\addcontentsline#1#2#3{%
 \addtocontents{#1}{%
  \protect\contentsline{#2}{#3}{\thepage}{}%
 }%
}%
\def\label#1{%
 \@bsphack
  \protected@write\@auxout{}{%
   \string\newlabel{#1}{{\@currentlabel}{\thepage}{}{}{}}%
  }%
 \@esphack
}%
\def\ltx@contentsline#1{%
 \expandafter\@ifnotrelax\csname l@#1\endcsname{}{%
  \expandafter\let\csname l@#1\endcsname\@gobbletwo
 }%
 \contentsline@latex{#1}%
}%
\appdef\document@inithook{%
 \let\contentsline@latex\contentsline
 \let\contentsline\ltx@contentsline
}%
\appdef\class@documenthook{%
 \prepdef\caption{\minipagefootnote@here}%
}%
\def\minipagefootnote@init{%
 \setbox\@mpfootins\box\voidb@x
}%
\def\minipagefootnote@pick{%
 \global\setbox\@mpfootins\vbox\bgroup
  \unvbox\@mpfootins
}%
\def\minipagefootnote@drop{%
 \egroup
}%
\def\minipagefootnote@here{%
    \par
    \@ifvoid\@mpfootins{}{%
      \vskip\skip\@mpfootins
      \fullinterlineskip
      \@ifinner{%
       \vtop{\unvcopy\@mpfootins}%
       {\setbox\z@\lastbox}%
      }{}%
      \unvbox\@mpfootins
    }%
}%
\def\minipagefootnote@foot{%
 \@ifvoid\@mpfootins{}{%
  \insert\footins\bgroup\unvbox\@mpfootins\egroup
 }%
}%
\def\endminipage{%
    \par
    \unskip
    \minipagefootnote@here
    \@minipagefalse   %% added 24 May 89
  \color@endgroup
  \egroup
  \expandafter\@iiiparbox\@mpargs{\unvbox\@tempboxa}%
}%
\@booleantrue\floats@sw
\let\@xfloat@LaTeX\@xfloat
\def\@xfloat#1[#2]{%
  \@xfloat@prep
  \@nameuse{fp@proc@#2}%
  \floats@sw{\@xfloat@LaTeX{#1}[#2]}{\@xfloat@anchored{#1}[]}%
}%
\def\@xfloat@prep{%
  \ltx@footnote@pop
  \def\@mpfn{mpfootnote}%
  \def\thempfn{\thempfootnote}%
  \c@mpfootnote\z@
  \let\H@@footnotetext\H@@mpfootnotetext
}%
\let\ltx@footnote@pop\@empty
\def\@xfloat@anchored#1[#2]{%
 \def\@captype{#1}%
 \begin@float@pagebreak
  \let\end@float\end@float@anchored
  \let\end@dblfloat\end@float@anchored
        \hsize\columnwidth
        \@parboxrestore
        \@floatboxreset
  \minipagefootnote@init
}%
\def\end@float@anchored{%
  \minipagefootnote@here
  \par\vskip\z@skip
 \par
 \end@float@pagebreak
}%
\def\begin@float@pagebreak{\par\addvspace\intextsep}%
\def\end@float@pagebreak{\par\addvspace\intextsep}%
\def\@mpmakefntext#1{%
 \parindent=1em
 \noindent
 \hb@xt@1em{\hss\@makefnmark}%
 #1%
}%
\def\do@if@floats#1#2{%
 \floats@sw{}{%
  \expandafter\newwrite
              \csname#1write\endcsname
  \expandafter\def
              \csname#1@stream\endcsname{\jobname#2}%
  \expandafter\immediate
  \expandafter\openout
              \csname#1write\endcsname
              \csname#1@stream\endcsname\relax
  \@ifxundefined\@float@LaTeX{%
   \let\@float@LaTeX\@float
   \let\@dblfloat@LaTeX\@dblfloat
   \let\@float\write@float
   \let\@dblfloat\write@floats
  }{}%
  \let@environment{#1@float}{#1}%
  \let@environment{#1@floats}{#1*}%
  \@ifxundefined@cs{#1@write}{}{%
   \let@environment{#1}{#1@write}%
  }%
 }%
}%
\def\triggerpar{\leavevmode\@@par}%
\def\oneapage{\def\begin@float@pagebreak{\newpage}\def\end@float@pagebreak{\newpage}}%
\def\print@float#1#2{%
 \lengthcheck@sw{%
  \total@float{#1}%
 }{}%
 \@ifxundefined@cs{#1write}{}{%
  \begingroup
   \@booleanfalse\floats@sw
   #2%
   \raggedbottom
   \def\array@default{v}% floats must
   \let\@float\@float@LaTeX
   \let\@dblfloat\@dblfloat@LaTeX
   \let\trigger@float@par\triggerpar
   \let@environment{#1}{#1@float}%
   \let@environment{#1*}{#1@floats}%
   \expandafter\prepdef\csname#1\endcsname{\trigger@float@par}%
   \expandafter\prepdef\csname#1*\endcsname{\trigger@float@par}%
   \@namedef{fps@#1}{h!}%
   \expandafter\immediate
   \expandafter\closeout
               \csname#1write\endcsname
   \everypar{%
    \global\let\trigger@float@par\relax
    \global\everypar{}\setbox\z@\lastbox
    \@ifxundefined@cs{#1sname}{}{%
     \begin@float@pagebreak
     \expandafter\section
     \expandafter*%
     \expandafter{%
                  \csname#1sname\endcsname
                 }%
    }%
   }%
   \input{\csname#1@stream\endcsname}%
  \endgroup
  \global\expandafter\let\csname#1write\endcsname\relax
 }%
}%
\chardef\@xvi=16\relax
\mathchardef\@twopowerfourteen="4000
\mathchardef\@twopowertwo="4
\def\tally@float#1{%
 \begingroup
  \@tempcnta\count\@currbox
  \divide\@tempcnta\@xxxii
  \multiply\@tempcnta\@xxxii
  \advance\count\@currbox-\@tempcnta
  \divide\@tempcnta\@xxxii
  \@ifnum{\count\@currbox>\@xvi}{%
   \advance\count\@currbox-\@xvi\@booleantrue\@temp@sw
  }{%
   \@booleanfalse\@temp@sw
  }%
  \show@box@size@sw{%
   \class@info{Float #1
    (\the\@tempcnta)[\@temp@sw{16+}{}\the\count\@currbox]^^J%
    (\the\ht\@currbox+\the\dp\@currbox)X\the\wd\@currbox
   }%
  }{}%
 \endgroup
 \expandafter\let
 \expandafter\@tempa
             \csname fbox@\csname ftype@#1\endcsname\endcsname
 \@ifnotrelax\@tempa{%
  \@ifhbox\@tempa{%
   \setbox\@tempboxa\vbox{\unvcopy\@currbox\hrule}%
   \dimen@\ht\@tempboxa
   \divide\dimen@\@twopowerfourteen
   \@ifdim{\wd\@tempboxa<\textwidth}{%
    \advance\dimen@\ht\@tempa
    \global\ht\@tempa\dimen@
   }{%
    \advance\dimen@\dp\@tempa
    \global\dp\@tempa\dimen@
   }%
  }{}%
 }{}%
}%
\def\total@float#1{%
 \expandafter\let
 \expandafter\@tempa
             \csname fbox@\csname ftype@#1\endcsname\endcsname
 \@ifnotrelax\@tempa{%
  \@ifhbox\@tempa{%
   \@tempdima\the\ht\@tempa\divide\@tempdima\@twopowertwo\@tempcnta\@tempdima
   \@tempdimb\the\dp\@tempa\divide\@tempdimb\@twopowertwo\@tempcntb\@tempdimb
   \class@info{Total #1: Column(\the\@tempcnta pt), Page(\the\@tempcnta pt)}%
  }{}%
 }{}%
}%
\def\write@float#1{\write@@float{#1}{#1}}%
\def\endwrite@float{\@Esphack}%
\def\write@floats#1{\write@@float{#1*}{#1}}%
\def\endwrite@floats{\@Esphack}%
\def\write@@float#1#2{%
  \ifhmode
     \@bsphack
  \fi
  \chardef\@tempc\csname#2write\endcsname
  \toks@{\begin{#1}}%
  \def\@tempb{#1}%
  \expandafter\let\csname end#1\endcsname\endwrite@float
  \catcode`\^^M\active
  \@makeother\{\@makeother\}\@makeother\%
  \write@floatline
}%
\begingroup
 \catcode`\[\the\catcode`\{\catcode`\]\the\catcode`\}\@makeother\{\@makeother\}%
 \gdef\float@end@tag#1\end{#2}#3\@nul[%
  \def\@tempa[#2]%
  \@ifx[\@tempa\@tempb][\end[#2]][\write@floatline]%
 ]%
 \obeylines%
 \gdef\write@floatline#1^^M[%
  \begingroup%
   \newlinechar`\^^M%
   \toks@\expandafter[\the\toks@#1]\immediate\write\@tempc[\the\toks@]%
  \endgroup%
  \toks@[]%
  \float@end@tag#1\end{}\@nul%
 ]%
\endgroup
\def\@alph#1{\ifcase#1\or a\or b\or c\or d\else\@ialph{#1}\fi}
\def\@ialph#1{\ifcase#1\or \or \or \or \or e\or f\or g\or h\or i\or j\or
  k\or l\or m\or n\or o\or p\or q\or r\or s\or t\or u\or v\or w\or x\or
  y\or z\or aa\or bb\or cc\or dd\or ee\or ff\or gg\or hh\or ii\or jj\or
  kk\or ll\or mm\or nn\or oo\or pp\or qq\or rr\or ss\or tt\or uu\or
  vv\or ww\or xx\or yy\or zz\else\@ctrerr\fi}
\def\@startsection#1#2#3#4#5#6{%
 \@startsection@hook
 \if@noskipsec \leavevmode \fi
 \par
 \@tempskipa #4\relax
 \@afterindenttrue
 \ifdim \@tempskipa <\z@
  \@tempskipa -\@tempskipa \@afterindentfalse
 \fi
 \if@nobreak
  \everypar{}%
 \else
  \addpenalty\@secpenalty\addvspace\@tempskipa
 \fi
 \@ifstar
  {\@dblarg{\@ssect@ltx{#1}{#2}{#3}{#4}{#5}{#6}}}%
  {\@dblarg{\@sect@ltx {#1}{#2}{#3}{#4}{#5}{#6}}}%
}%
\def\@startsection@hook{}%
\class@info{Repairing broken LateX \string\@sect}%
\def\@sect@ltx#1#2#3#4#5#6[#7]#8{%
  \@ifnum{#2>\c@secnumdepth}{%
    \def\H@svsec{\phantomsection}%
    \let\@svsec\@empty
  }{%
    \H@refstepcounter{#1}%
    \def\H@svsec{%
     \phantomsection
    }%
    \protected@edef\@svsec{{#1}}%
    \@ifundefined{@#1cntformat}{%
     \prepdef\@svsec\@seccntformat
    }{%
     \expandafter\prepdef
     \expandafter\@svsec
                 \csname @#1cntformat\endcsname
    }%
  }%
  \@tempskipa #5\relax
  \@ifdim{\@tempskipa>\z@}{%
    \begingroup
      \interlinepenalty \@M
      #6{%
       \@ifundefined{@hangfrom@#1}{\@hang@from}{\csname @hangfrom@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{\@svsec}{#8}%
      }%
      \@@par
    \endgroup
    \@ifundefined{#1mark}{\@gobble}{\csname #1mark\endcsname}{#7}%
    \addcontentsline{toc}{#1}{%
      \@ifnum{#2>\c@secnumdepth}{%
       \protect\numberline{}%
      }{%
       \protect\numberline{\csname the#1\endcsname}%
      }%
      #8}%
  }{%
    \def\@svsechd{%
      #6{%
       \@ifundefined{@runin@to@#1}{\@runin@to}{\csname @runin@to@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{\@svsec}{#8}%
      }%
      \@ifundefined{#1mark}{\@gobble}{\csname #1mark\endcsname}{#7}%
      \addcontentsline{toc}{#1}{%
        \@ifnum{#2>\c@secnumdepth}{%
         \protect\numberline{}%
        }{%
         \protect\numberline{\csname the#1\endcsname}%
        }%
        #8}%
    }%
  }%
  \@xsect{#5}%
}%
\def\@hang@from#1#2#3{\@hangfrom{#1#2}#3}%
\def\@runin@to #1#2#3{#1#2#3}%
\def\@ssect@ltx#1#2#3#4#5#6[#7]#8{%
  \def\H@svsec{\phantomsection}%
  \@tempskipa #5\relax
  \@ifdim{\@tempskipa>\z@}{%
    \begingroup
      \interlinepenalty \@M
      #6{%
       \@ifundefined{@hangfroms@#1}{\@hang@froms}{\csname @hangfroms@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{#8}%
      }%
      \@@par
    \endgroup
    \@ifundefined{#1smark}{\@gobble}{\csname #1smark\endcsname}{#7}%
    \addcontentsline{toc}{#1}{\protect\numberline{}#8}%
  }{%
    \def\@svsechd{%
      #6{%
       \@ifundefined{@runin@tos@#1}{\@runin@tos}{\csname @runin@tos@#1\endcsname}%
       {\hskip#3\relax\H@svsec}{#8}%
      }%
      \@ifundefined{#1smark}{\@gobble}{\csname #1smark\endcsname}{#7}%
      \addcontentsline{toc}{#1}{\protect\numberline{}#8}%
    }%
  }%
  \@xsect{#5}%
}%
\def\@hang@froms#1#2{#1#2}%
\def\@runin@tos #1#2{#1#2}%
\def\init@hyperref{%
 \providecommand\phantomsection{}%
 \providecommand\hyper@makecurrent[1]{}%
 \providecommand\Hy@raisedlink[1]{}%
 \providecommand\hyper@anchorstart[1]{}%
 \providecommand\hyper@anchorend{}%
 \providecommand\hyper@linkstart[2]{}%
 \providecommand\hyper@linkend{}%
 \providecommand\@currentHref{}%
}%
\let\H@refstepcounter\refstepcounter
\appdef\document@inithook{%
 \init@hyperref
}%
\def\sec@upcase#1{\relax{#1}}%
\appdef\document@inithook{%
 \@ifpackageloaded{array}{\switch@array}{\switch@tabular}%
 \prepdef\endtabular{\endtabular@hook}%
 \@provide\endtabular@hook{}%
 \prepdef\endarray{\endarray@hook}%
 \@provide\endarray@hook{}%
 \providecommand\array@hook{}%
 \prepdef\@tabular{\tabular@hook}%
 \@provide\tabular@hook{}%
}%
\def\switch@tabular{%
 \let\@array@sw\@array@sw@array
 \@ifx{\@array\@array@LaTeX}{%
  \@ifx{\multicolumn\multicolumn@LaTeX}{%
   \@ifx{\@tabular\@tabular@LaTeX}{%
    \@ifx{\@tabarray\@tabarray@LaTeX}{%
     \@ifx{\array\array@LaTeX}{%
      \@ifx{\endarray\endarray@LaTeX}{%
       \@ifx{\endtabular\endtabular@LaTeX}{%
        \@ifx{\@mkpream\@mkpream@LaTeX}{%
         \@ifx{\@addamp\@addamp@LaTeX}{%
          \@ifx{\@arrayacol\@arrayacol@LaTeX}{%
           \@ifx{\@tabacol\@tabacol@LaTeX}{%
            \@ifx{\@arrayclassz\@arrayclassz@LaTeX}{%
             \@ifx{\@tabclassiv\@tabclassiv@LaTeX}{%
              \@ifx{\@arrayclassiv\@arrayclassiv@LaTeX}{%
               \@ifx{\@tabclassz\@tabclassz@LaTeX}{%
                \@ifx{\@classv\@classv@LaTeX}{%
                 \@ifx{\hline\hline@LaTeX}{%
                  \@ifx{\@tabularcr\@tabularcr@LaTeX}{%
                   \@ifx{\@xtabularcr\@xtabularcr@LaTeX}{%
                    \@ifx{\@xargarraycr\@xargarraycr@LaTeX}{%
                     \@ifx{\@yargarraycr\@yargarraycr@LaTeX}{%
                      \true@sw
                     }{%
                      \false@sw
                     }%
                    }{%
                     \false@sw
                    }%
                   }{%
                    \false@sw
                   }%
                  }{%
                   \false@sw
                  }%
                 }{%
                  \false@sw
                 }%
                }{%
                 \false@sw
                }%
               }{%
                \false@sw
               }%
              }{%
               \false@sw
              }%
             }{%
              \false@sw
             }%
            }{%
             \false@sw
            }%
           }{%
            \false@sw
           }%
          }{%
           \false@sw
          }%
         }{%
          \false@sw
         }%
        }{%
         \false@sw
        }%
       }{%
        \false@sw
       }%
      }{%
       \false@sw
      }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }{%
    \false@sw
   }%
  }{%
   \false@sw
  }%
 }{%
  \false@sw
 }%
 {%
  \class@info{Patching LaTeX tabular.}%
 }{%
  \class@info{Unrecognized LaTeX tabular. Please update this document class! (Proceeding with fingers crossed.)}%
 }%
 \let\@array\@array@ltx
 \let\multicolumn\multicolumn@ltx
 \let\@tabular\@tabular@ltx
 \let\@tabarray\@tabarray@ltx
 \let\array\array@ltx
 \let\endarray\endarray@ltx
 \let\endtabular\endtabular@ltx
 \let\@mkpream\@mkpream@ltx
 \let\@addamp\@addamp@ltx
 \let\@arrayacol\@arrayacol@ltx
 \let\@tabacol\@tabacol@ltx
 \let\@arrayclassz\@arrayclassz@ltx
 \let\@tabclassiv\@tabclassiv@ltx
 \let\@arrayclassiv\@arrayclassiv@ltx
 \let\@tabclassz\@tabclassz@ltx
 \let\@classv\@classv@ltx
 \let\hline\hline@ltx
 \let\@tabularcr\@tabularcr@ltx
 \let\@xtabularcr\@xtabularcr@ltx
 \let\@xargarraycr\@xargarraycr@ltx
 \let\@yargarraycr\@yargarraycr@ltx
}%
\def\switch@array{%
 \@ifpackageloaded{colortbl}{\let\switch@array@info\colortbl@message}{\let\switch@array@info\array@message}%
 \let\@array@sw\@array@sw@LaTeX
 \@ifx{\@array\@array@array}{%
  \@ifx{\@tabular\@tabular@array}{%
   \@ifx{\@tabarray\@tabarray@array}{%
    \@ifx{\array\array@array}{%
     \@ifx{\endarray\endarray@array}{%
      \@ifx{\endtabular\endtabular@array}{%
       \@ifx{\@mkpream\@mkpream@array}{%
        \@ifx{\@classx\@classx@array}{%
         \@ifx{\insert@column\insert@column@array}{%
          \@ifx{\@arraycr\@arraycr@array}{%
           \@ifx{\@xarraycr\@xarraycr@array}{%
            \@ifx{\@xargarraycr\@xargarraycr@array}{%
             \@ifx{\@yargarraycr\@yargarraycr@array}{%
              \true@sw
             }{%
              \false@sw
             }%
            }{%
             \false@sw
            }%
           }{%
            \false@sw
           }%
          }{%
           \false@sw
          }%
         }{%
          \false@sw
         }%
        }{%
         \false@sw
        }%
       }{%
        \false@sw
       }%
      }{%
       \false@sw
      }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }{%
    \false@sw
   }%
  }{%
   \false@sw
  }%
 }{%
  \false@sw
 }{%
  \class@info{Patching array package.}%
 }{%
  \switch@array@info
 }%
 \let\@array    \@array@array@new
 \let\@@array   \@array % Cosi fan tutti
 \let\@tabular  \@tabular@array@new
 \let\@tabarray \@tabarray@array@new
 \let\array     \array@array@new
 \let\endarray  \endarray@array@new
 \let\endtabular\endtabular@array@new
 \let\@mkpream  \@mkpream@array@new
 \let\@classx   \@classx@array@new
 \let\@arrayacol\@arrayacol@ltx
 \let\@tabacol  \@tabacol@ltx
 \let\insert@column\insert@column@array@new
 \expandafter\let\csname endtabular*\endcsname\endtabular % Cosi fan tutti
 \let\@arraycr  \@arraycr@new
 \let\@xarraycr \@xarraycr@new
 \let\@xargarraycr\@xargarraycr@new
 \let\@yargarraycr\@yargarraycr@new
}%
\def\array@message{%
 \class@info{Unrecognized array package. Please update this document class! (Proceeding with fingers crossed.)}%
}%
\def\colortbl@message{%
 \class@info{colortbl package is loaded. (Proceeding with fingers crossed.)}%
}%
\def\@array@sw@LaTeX{\@ifx{\\\@tabularcr}}%
\def\@array@sw@array{\@ifx{\d@llarbegin\begingroup}}%
\def\@tabular@LaTeX{%
 \leavevmode
 \hbox\bgroup$%
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \let\\\@tabularcr
  \@tabarray
}%
\def\@tabular@ltx{%
  \let\@acoll\@tabacoll
  \let\@acolr\@tabacolr
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \let\\\@tabularcr
  \@tabarray
}%
\def\@tabular@array{%
 \leavevmode
 \hbox\bgroup$%
  \col@sep\tabcolsep
  \let\d@llarbegin\begingroup
  \let\d@llarend\endgroup
  \@tabarray
}%
\def\@tabular@array@new{%
  \let\@acoll\@tabacoll
  \let\@acolr\@tabacolr
  \let\@acol\@tabacol
  \let\d@llarbegin\begingroup
  \let\d@llarend\endgroup
  \@tabarray
}%
\def\@tabarray@LaTeX{%
 \m@th\@ifnextchar[\@array{\@array[c]}%
}%
\def\@tabarray@ltx{%
 \m@th\@ifnextchar[\@array{\expandafter\@array\expandafter[\array@default]}%
}%
\def\@tabarray@array{%
 \@ifnextchar[{\@@array}{\@@array[c]}%
}%
\def\@tabarray@array@new{%
 \@ifnextchar[{\@@array}{\expandafter\@@array\expandafter[\array@default]}%
}%
\newcount\intertabularlinepenalty
\intertabularlinepenalty=100
\newcount\@tbpen
\appdef\samepage{\intertabularlinepenalty\@M}%
\def\@tabularcr@LaTeX{{\ifnum 0=`}\fi \@ifstar \@xtabularcr \@xtabularcr}%
\def\@tabularcr@ltx{{\ifnum 0=`}\fi \@ifstar {\global \@tbpen \@M \@xtabularcr }{\global \@tbpen \intertabularlinepenalty \@xtabularcr }}%
\def\@xtabularcr@LaTeX{\@ifnextchar [\@argtabularcr {\ifnum 0=`{\fi }\cr }}%
\def\@xtabularcr@ltx{\@ifnextchar [\@argtabularcr {\ifnum 0=`{\fi }\cr \noalign {\penalty \@tbpen }}}%
\def\@xargarraycr@LaTeX#1{\@tempdima #1\advance \@tempdima \dp \@arstrutbox \vrule \@height \z@ \@depth \@tempdima \@width \z@ \cr}%
\def\@xargarraycr@ltx#1{\@tempdima #1\advance \@tempdima \dp \@arstrutbox \vrule \@height \z@ \@depth \@tempdima \@width \z@ \cr \noalign {\penalty \@tbpen }}%
\def\@yargarraycr@LaTeX#1{\cr \noalign {\vskip #1}}%
\def\@yargarraycr@ltx#1{\cr \noalign {\penalty \@tbpen \vskip #1}}%
\def\@arraycr@array{%
 \relax
 \iffalse{\fi\ifnum 0=`}\fi
 \@ifstar \@xarraycr \@xarraycr
}%
\def\@arraycr@new{%
 \relax
 \iffalse{\fi\ifnum 0=`}\fi
 \@ifstar {\global \@tbpen \@M \@xarraycr }{\global \@tbpen \intertabularlinepenalty \@xarraycr }%
}%
\def\@xarraycr@array{%
 \@ifnextchar [%]
 \@argarraycr {\ifnum 0=`{}\fi\cr}%
}%
\def\@xarraycr@new{%
 \@ifnextchar [%]
 \@argarraycr {\ifnum 0=`{}\fi\cr \noalign {\penalty \@tbpen }}%
}%
\def\@xargarraycr@array#1{%
 \unskip
 \@tempdima #1\advance\@tempdima \dp\@arstrutbox
 \vrule \@depth\@tempdima \@width\z@
 \cr
}%
\def\@xargarraycr@new#1{%
 \unskip
 \@tempdima #1\advance\@tempdima \dp\@arstrutbox
 \vrule \@depth\@tempdima \@width\z@
 \cr
 \noalign {\penalty \@tbpen }%
}%
\def\@yargarraycr@array#1{%
 \cr
 \noalign{\vskip #1}%
}%
\def\@yargarraycr@new#1{%
 \cr
 \noalign{\penalty \@tbpen \vskip #1}%
}%
\def\array@LaTeX{%
 \let\@acol\@arrayacol
 \let\@classz\@arrayclassz
 \let\@classiv\@arrayclassiv
 \let\\\@arraycr
 \let\@halignto\@empty
 \@tabarray
}%
\def\array@ltx{%
 \@ifmmode{}{\@badmath$}%
 \let\@acoll\@arrayacol
 \let\@acolr\@arrayacol
 \let\@acol\@arrayacol
 \let\@classz\@arrayclassz
 \let\@classiv\@arrayclassiv
 \let\\\@arraycr
 \let\@halignto\@empty
 \@tabarray
}%
\def\array@array{%
 \col@sep\arraycolsep
 \def\d@llarbegin{$}\let\d@llarend\d@llarbegin\gdef\@halignto{}%
 \@tabarray
}
\def\array@array@new{%
 \@ifmmode{}{\@badmath$}%
 \let\@acoll\@arrayacol
 \let\@acolr\@arrayacol
 \let\@acol\@arrayacol
 \def\d@llarbegin{$}%
 \let\d@llarend\d@llarbegin
 \gdef\@halignto{}%
 \@tabarray
}%
\def\@array@LaTeX[#1]#2{%
  \if #1t\vtop \else \if#1b\vbox \else \vcenter \fi\fi
  \bgroup
  \setbox\@arstrutbox\hbox{%
    \vrule \@height\arraystretch\ht\strutbox
           \@depth\arraystretch \dp\strutbox
           \@width\z@}%
  \@mkpream{#2}%
  \edef\@preamble{%
    \ialign \noexpand\@halignto
      \bgroup \@arstrut \@preamble \tabskip\z@skip \cr}%
  \let\@startpbox\@@startpbox \let\@endpbox\@@endpbox
  \let\tabularnewline\\%
    \let\par\@empty
    \let\@sharp##%
    \set@typeset@protect
    \lineskip\z@skip\baselineskip\z@skip
    \ifhmode \@preamerr\z@ \@@par\fi
    \@preamble
}%
\def\@array@ltx[#1]#2{%
 \@nameuse{@array@align@#1}%
  \set@arstrutbox
  \@mkpream{#2}%
  \prepdef\@preamble{%
    \tabskip\tabmid@skip
    \@arstrut
  }%
  \appdef\@preamble{%
    \tabskip\tabright@skip
    \cr
    \array@row@pre
  }%
  \let\tabularnewline\\%
  \let\par\@empty
  \let\@sharp##%
  \set@typeset@protect
  \lineskip\z@skip\baselineskip\z@skip
  \tabskip\tableft@skip\relax
  \ifhmode \@preamerr\z@ \@@par\fi
  \everycr{}%
  \expandafter\halign\expandafter\@halignto\expandafter\bgroup\@preamble
}%
\def\set@arstrutbox{%
  \setbox\@arstrutbox\hbox{%
    \vrule \@height\arraystretch\ht\strutbox
           \@depth\arraystretch \dp\strutbox
           \@width\z@
  }%
}%
\def\@array@array[#1]#2{%
  \@tempdima \ht \strutbox
  \advance \@tempdima by\extrarowheight
  \setbox \@arstrutbox \hbox{\vrule
             \@height \arraystretch \@tempdima
             \@depth \arraystretch \dp \strutbox
             \@width \z@}%
  \begingroup
  \@mkpream{#2}%
  \xdef\@preamble{\noexpand \ialign \@halignto
                  \bgroup \@arstrut \@preamble
                          \tabskip \z@ \cr}%
  \endgroup
  \@arrayleft
  \if #1t\vtop \else \if#1b\vbox \else \vcenter \fi \fi
  \bgroup
  \let \@sharp ##\let \protect \relax
  \lineskip \z@
  \baselineskip \z@
  \m@th
  \let\\\@arraycr \let\tabularnewline\\\let\par\@empty \@preamble
}%
\def\@array@array@new[#1]#2{%
  \@tempdima\ht\strutbox
  \advance\@tempdima by\extrarowheight
  \setbox\@arstrutbox\hbox{%
   \vrule \@height\arraystretch\@tempdima
          \@depth \arraystretch\dp\strutbox
          \@width \z@
  }%
  \begingroup
   \@mkpream{#2}%
   \xdef\@preamble{\@preamble}%
  \endgroup
  \prepdef\@preamble{%
   \tabskip\tabmid@skip
    \@arstrut
  }%
  \appdef\@preamble{%
   \tabskip\tabright@skip
   \cr
   \array@row@pre
  }%
  \@arrayleft
  \@nameuse{@array@align@#1}%
  \m@th
  \let\\\@arraycr
  \let\tabularnewline\\%
  \let\par\@empty
  \let\@sharp##%
  \set@typeset@protect
  \lineskip\z@\baselineskip\z@
  \tabskip\tableft@skip
  \everycr{}%
  \expandafter\halign\expandafter\@halignto\expandafter\bgroup\@preamble
}%
\def\endarray@LaTeX{%
 \crcr\egroup\egroup
}%
\def\endarray@ltx{%
 \crcr\array@row@pst\egroup\egroup
}%
\def\endarray@array{%
 \crcr \egroup \egroup \@arrayright \gdef\@preamble{}%
}%
\def\endarray@array@new{%
 \crcr\array@row@pst\egroup\egroup % Same as \endarray@ltx
 \@arrayright
 \global\let\@preamble\@empty
}%
\def\endtabular@LaTeX{%
 \crcr\egroup\egroup $\egroup
}%
\def\endtabular@ltx{%
 \endarray
}%
\def\endtabular@array{%
 \endarray $\egroup
}%
\def\endtabular@array@new{%
 \endarray
}%
\@namedef{endtabular*}{\endtabular}%
\long\def\multicolumn@LaTeX#1#2#3{%
 \multispan{#1}\begingroup
  \@mkpream{#2}%
  \def\@sharp{#3}\set@typeset@protect
  \let\@startpbox\@@startpbox\let\@endpbox\@@endpbox
  \@arstrut \@preamble\hbox{}\endgroup\ignorespaces
}%
\long\def\multicolumn@ltx#1#2#3{%
 \multispan{#1}%
 \begingroup
  \@mkpream{#2}%
  \def\@sharp{#3}%
  \set@typeset@protect
 %\let\@startpbox\@@startpbox\let\@endpbox\@@endpbox
  \@arstrut
  \@preamble
  \hbox{}%
 \endgroup
 \ignorespaces
}%
\def\@array@align@t{\leavevmode\vtop\bgroup}%
\def\@array@align@b{\leavevmode\vbox\bgroup}%
\def\@array@align@c{\leavevmode\@ifmmode{\vcenter\bgroup}{$\vcenter\bgroup\aftergroup$\aftergroup\relax}}%
\def\@array@align@v{%
 \@ifmmode{%
  \@badmath
  \vcenter\bgroup
 }{%
  \@ifinner{%
   $\vcenter\bgroup\aftergroup$
  }{%
   \@@par\bgroup
  }%
 }%
}%
\def\array@default{c}%
\def\array@row@rst{%
 \let\@array@align@v\@array@align@c
}%
\def\array@row@pre{}%
\def\array@row@pst{}%
\newcommand\toprule{\tab@rule{\column@font}{\column@fil}{\frstrut}}%
\newcommand\colrule{\unskip\lrstrut\\\tab@rule{\body@font}{}{\frstrut}}%
\newcommand\botrule{\unskip\lrstrut\\\noalign{\hline@rule}{}}%
\def\hline@LaTeX{%
 \noalign{\ifnum0=`}\fi\hrule \@height \arrayrulewidth \futurelet
   \reserved@a\@xhline
}%
\def\hline@ltx{%
 \noalign{%
  \ifnum0=`}\fi
  \hline@rule
  \futurelet\reserved@a\@xhline
 % \noalign ended in \@xhline
}%
\def\@xhline@unneeded{%
 \say\reserved@a
 \ifx\reserved@a\hline
  \vskip\doublerulesep
  \vskip-\arrayrulewidth
 \fi
 \ifnum0=`{\fi}%
}%
\def\tab@rule#1#2#3{%
 \crcr
 \noalign{%
  \hline@rule
  \gdef\@arstrut@hook{%
   \global\let\@arstrut@hook\@empty
   #3%
  }%
  \gdef\cell@font{#1}%
  \gdef\cell@fil{#2}%
 }%
}%
\def\column@font{}%
\def\column@fil{}%
\def\body@font{}%
\def\cell@font{}%
\def\frstrut{}%
\def\lrstrut{}%
\def\@arstrut@hline{%
 \relax
 \@ifmmode{\copy}{\unhcopy}\@arstrutbox@hline
 \@arstrut@hook
}%
\let\@arstrut@org\@arstrut
\def\@arstrut@hook{%
 \global\let\@arstrut\@arstrut@org
}%
\newbox\@arstrutbox@hline
\appdef\set@arstrutbox{%
  \setbox\@arstrutbox@hline\hbox{%
    \setbox\z@\hbox{$0^{0}_{}$}%
    \dimen@\ht\z@\advance\dimen@\@arstrut@hline@clnc
    \@ifdim{\dimen@<\arraystretch\ht\strutbox}{\dimen@=\arraystretch\ht\strutbox}{}%
    \vrule \@height\dimen@
           \@depth\arraystretch \dp\strutbox
           \@width\z@
  }%
}%
\def\hline@rule{%
 \hrule \@height \arrayrulewidth
 \global\let\@arstrut\@arstrut@hline
}%
\def\@arstrut@hline@clnc{2\p@}% % Klootch: magic number
\def\tableft@skip{\z@skip}%
\def\tabmid@skip{\z@skip}%\@flushglue
\def\tabright@skip{\z@skip}%
\def\tableftsep{\tabcolsep}%
\def\tabmidsep{\tabcolsep}%
\def\tabrightsep{\tabcolsep}%
\def\cell@fil{}%
\def\pbox@hook{}%
\appdef\@arstrut{\@arstrut@hook}%
\let\@arstrut@hook\@empty
\def\@addtopreamble{\appdef\@preamble}%
\def\@mkpream@LaTeX#1{%
  \@firstamptrue\@lastchclass6
  \let\@preamble\@empty
  \let\protect\@unexpandable@protect
  \let\@sharp\relax
  \let\@startpbox\relax\let\@endpbox\relax
  \@expast{#1}%
  \expandafter\@tfor \expandafter
    \@nextchar \expandafter:\expandafter=\reserved@a\do
       {\@testpach\@nextchar
    \ifcase \@chclass \@classz \or \@classi \or \@classii \or \@classiii
      \or \@classiv \or\@classv \fi\@lastchclass\@chclass}%
  \ifcase \@lastchclass \@acol
      \or \or \@preamerr \@ne\or \@preamerr \tw@\or \or \@acol \fi
}%
\def\@mkpream@ltx#1{%
 \@firstamptrue
 \@lastchclass6
 \let\@preamble\@empty
 \let\protect\@unexpandable@protect
 \let\@sharp\relax
 \@expast{#1}%
 \expandafter\@tfor\expandafter\@nextchar\expandafter:\expandafter=\reserved@a
 \do{%
  \expandafter\@testpach\expandafter{\@nextchar}%
  \ifcase\@chclass
   \@classz
  \or
   \@classi
  \or
   \@classii
  \or
   \@classiii
  \or
   \@classiv
  \or
   \@classv
  \fi
  \@lastchclass\@chclass
 }%
 \ifcase\@lastchclass
  \@acolr % right-hand column
 \or
 \or
  \@preamerr\@ne
 \or
  \@preamerr\tw@
 \or
 \or
  \@acolr % right-hand column
 \fi
}%
\def\insert@column@array{%
   \the@toks \the \@tempcnta
   \ignorespaces \@sharp \unskip
   \the@toks \the \count@ \relax
}%
\def\insert@column@array@new{%
 \the@toks\the\@tempcnta
 \array@row@rst\cell@font
 \ignorespaces\@sharp\unskip
 \the@toks\the\count@
 \relax
}%
\def\@mkpream@relax{%
 \let\tableftsep   \relax
 \let\tabmidsep    \relax
 \let\tabrightsep  \relax
 \let\array@row@rst\relax
 \let\cell@font    \relax
 \let\@startpbox   \relax
}%
\def\@mkpream@array#1{%
   \gdef\@preamble{}\@lastchclass 4 \@firstamptrue
   \let\@sharp\relax \let\@startpbox\relax \let\@endpbox\relax
   \@temptokena{#1}\@tempswatrue
   \@whilesw\if@tempswa\fi{\@tempswafalse\the\NC@list}%
   \count@\m@ne
   \let\the@toks\relax
   \prepnext@tok
   \expandafter \@tfor \expandafter \@nextchar
    \expandafter :\expandafter =\the\@temptokena \do
   {\@testpach
   \ifcase \@chclass \@classz \or \@classi \or \@classii
     \or \save@decl \or \or \@classv \or \@classvi
     \or \@classvii \or \@classviii
     \or \@classx
     \or \@classx \fi
   \@lastchclass\@chclass}%
   \ifcase\@lastchclass
   \@acol \or
   \or
   \@acol \or
   \@preamerr \thr@@ \or
   \@preamerr \tw@ \@addtopreamble\@sharp \or
   \or
   \else  \@preamerr \@ne \fi
   \def\the@toks{\the\toks}%
}%
\def\@mkpream@array@new#1{%
 \gdef\@preamble{}%
 \@lastchclass\f@ur
 \@firstamptrue
 \let\@sharp\relax
 \@mkpream@relax
 \@temptokena{#1}\@tempswatrue
 \@whilesw\if@tempswa\fi{\@tempswafalse\the\NC@list}%
 \count@\m@ne
 \let\the@toks\relax
 \prepnext@tok
 \expandafter\@tfor\expandafter\@nextchar\expandafter:\expandafter=\the\@temptokena
 \do{%
  \@testpach
  \ifcase\@chclass
   \@classz
  \or
   \@classi
  \or
   \@classii
  \or
   \save@decl
  \or
  \or
   \@classv
  \or
   \@classvi
  \or
   \@classvii
  \or
   \@classviii
  \or
   \@classx
  \or
   \@classx
  \fi
  \@lastchclass\@chclass
 }%
 \ifcase\@lastchclass
  \@acolr % right-hand column
 \or
 \or
  \@acolr % right-hand column
 \or
  \@preamerr\thr@@
 \or
  \@preamerr\tw@\@addtopreamble\@sharp
 \or
 \or
 \else
  \@preamerr\@ne
 \fi
 \def\the@toks{\the\toks}%
}%
\appdef\@mkpream@relax{%
 \let\CT@setup       \relax
 \let\CT@color       \relax
 \let\CT@do@color    \relax
 \let\color          \relax
 \let\CT@column@color\relax
 \let\CT@row@color   \relax
 \let\CT@cell@color  \relax
}%
\def\@addamp@LaTeX{%
  \if@firstamp\@firstampfalse\else\edef\@preamble{\@preamble &}\fi
}%
\def\@addamp@ltx{%
 \if@firstamp\@firstampfalse\else\@addtopreamble{&}\fi
}%
\def\@arrayacol@LaTeX{%
 \edef\@preamble{\@preamble \hskip \arraycolsep}%
}%
\def\@arrayacol@ltx{%
 \@addtopreamble{\hskip\arraycolsep}%
}%
\def\@tabacoll{%
 \@addtopreamble{\hskip\tableftsep\relax}%
}%
\def\@tabacol@LaTeX{%
 \edef\@preamble{\@preamble \hskip \tabcolsep}%
}%
\def\@tabacol@ltx{%
 \@addtopreamble{\hskip\tabmidsep\relax}%
}%
\def\@tabacolr{%
 \@addtopreamble{\hskip\tabrightsep\relax}%
}%
\def\@arrayclassz@LaTeX{%
 \ifcase \@lastchclass \@acolampacol \or \@ampacol \or
   \or \or \@addamp \or
   \@acolampacol \or \@firstampfalse \@acol \fi
 \edef\@preamble{\@preamble
  \ifcase \@chnum
     \hfil$\relax\@sharp$\hfil \or $\relax\@sharp$\hfil
    \or \hfil$\relax\@sharp$\fi}%
}%
\def\@arrayclassz@ltx{%
 \ifcase\@lastchclass
  \@acolampacol
 \or
  \@ampacol
 \or
 \or
 \or
  \@addamp
 \or
  \@acolampacol
 \or
  \@firstampfalse\@acoll
 \fi
 \ifcase\@chnum
  \@addtopreamble{%
   \hfil\array@row@rst$\relax\@sharp$\hfil
  }%
 \or
  \@addtopreamble{%
   \array@row@rst$\relax\@sharp$\hfil
  }%
 \or
  \@addtopreamble{%
   \hfil\array@row@rst$\relax\@sharp$%
  }%
 \fi
}%
\def\@tabclassz@LaTeX{%
  \ifcase\@lastchclass
    \@acolampacol
  \or
    \@ampacol
  \or
  \or
  \or
    \@addamp
  \or
    \@acolampacol
  \or
    \@firstampfalse\@acol
  \fi
  \edef\@preamble{%
    \@preamble{%
      \ifcase\@chnum
        \hfil\ignorespaces\@sharp\unskip\hfil
      \or
        \hskip1sp\ignorespaces\@sharp\unskip\hfil
      \or
        \hfil\hskip1sp\ignorespaces\@sharp\unskip
      \fi}}%
}%
\def\@tabclassz@ltx{%
 \ifcase\@lastchclass
  \@acolampacol
 \or
  \@ampacol
 \or
 \or
 \or
  \@addamp
 \or
  \@acolampacol
 \or
  \@firstampfalse\@acoll
 \fi
 \ifcase\@chnum
  \@addtopreamble{%
   {\hfil\array@row@rst\cell@font\ignorespaces\@sharp\unskip\hfil}%
  }%
 \or
  \@addtopreamble{%
   {\cell@fil\hskip1sp\array@row@rst\cell@font\ignorespaces\@sharp\unskip\hfil}%
  }%
 \or
  \@addtopreamble{%
   {\hfil\hskip1sp\array@row@rst\cell@font\ignorespaces\@sharp\unskip\cell@fil}%
  }%
 \fi
}%
\def\@tabclassiv@LaTeX{%
 \@addtopreamble\@nextchar
}%
\def\@tabclassiv@ltx{%
 \expandafter\@addtopreamble\expandafter{\@nextchar}%
}%
\def\@arrayclassiv@LaTeX{%
 \@addtopreamble{$\@nextchar$}%
}%
\def\@arrayclassiv@ltx{%
 \expandafter\@addtopreamble\expandafter{\expandafter$\@nextchar$}%
}%
\def\@classv@LaTeX{%
 \@addtopreamble{\@startpbox{\@nextchar}\ignorespaces
 \@sharp\@endpbox}%
}%
\def\@classv@ltx{%
 \expandafter\@addtopreamble
 \expandafter{%
 \expandafter \@startpbox
 \expandafter {\@nextchar}%
 \pbox@hook\array@row@rst\cell@font\ignorespaces\@sharp\@endpbox
 }%
}%
\def\@classx@array{%
  \ifcase \@lastchclass
  \@acolampacol \or
  \@addamp \@acol \or
  \@acolampacol \or
  \or
  \@acol \@firstampfalse \or
  \@addamp
  \fi
}%
\def\@classx@array@new{%
 \ifcase \@lastchclass
  \@acolampacol
 \or
  \@addamp \@acol
 \or
  \@acolampacol
 \or
 \or
  \@firstampfalse\@acoll
 \or
  \@addamp
 \fi
}%
\def\@xbitor@LaTeX #1{\@tempcntb \count#1
   \ifnum \@tempcnta =\z@
   \else
     \divide\@tempcntb\@tempcnta
     \ifodd\@tempcntb \@testtrue\fi
   \fi}%
\def\@xbitor@ltx#1{%
 \@tempcntb\count#1\relax
 \@ifnum{\@tempcnta=\z@}{}{%
  \divide\@tempcntb\@tempcnta
  \@ifodd\@tempcntb{\@testtrue}{}%
 }%
}%
\@ifx{\@xbitor\@xbitor@LaTeX}{%
  \class@info{Repairing broken LaTeX \string\@xbitor}%
}{%
  \class@info{Unrecognized LaTeX \string\@xbitor. Please update this document class! (Proceeding with fingers crossed.)}%
}%
\let\@xbitor\@xbitor@ltx
\newcommand*\@gobble@opt@one[2][]{}%
\def\@starttoc#1{%
  \begingroup
    \toc@pre
    \makeatletter
    \@input{\jobname.#1}%
    \if@filesw
      \expandafter\newwrite\csname tf@#1\endcsname
      \immediate\openout \csname tf@#1\endcsname \jobname.#1\relax
    \fi
    \@nobreakfalse
    \toc@post
  \endgroup
}%
\def\toc@pre{}%
\def\toc@post{}%
\def\toc@@font{}%
\def\ltxu@dotsep{\z@}%
\let\tocdim@section       \leftmargini
\let\tocdim@subsection    \leftmarginii
\let\tocdim@subsubsection \leftmarginiii
\let\tocdim@paragraph     \leftmarginiv
\let\tocdim@appendix      \leftmarginv
\let\tocdim@pagenum       \leftmarginvi
\def\toc@pre@auto{%
  \toc@@font
  \@tempdima\z@
  \toc@setindent\@tempdima{section}%
  \toc@setindent\@tempdima{subsection}%
  \toc@setindent\@tempdima{subsubsection}%
  \toc@setindent\@tempdima{paragraph}%
  \toc@letdimen{appendix}%
  \toc@letdimen{pagenum}%
}%
\def\toc@post@auto{%
  \if@filesw
   \begingroup
    \toc@writedimen{section}%
    \toc@writedimen{subsection}%
    \toc@writedimen{subsubsection}%
    \toc@writedimen{paragraph}%
    \toc@writedimen{appendix}%
    \toc@writedimen{pagenum}%
   \endgroup
  \fi
}%
\def\toc@setindent#1#2{%
 \csname tocdim@#2\endcsname\tocdim@min\relax
 \@ifundefined{tocmax@#2}{\@namedef{tocmax@#2}{\z@}}{}%
 \advance#1\@nameuse{tocmax@#2}\relax
 \expandafter\edef\csname tocleft@#2\endcsname{\the#1}%
}%
\def\toc@letdimen#1{%
 \csname tocdim@#1\endcsname\tocdim@min\relax
 \@ifundefined{tocmax@#1}{\@namedef{tocmax@#1}{\z@}}{}%
 \expandafter\let\csname tocleft@#1\expandafter\endcsname\csname tocmax@#1\endcsname
}%
\def\toc@writedimen#1{%
 \immediate\write\@auxout{%
  \gdef\expandafter\string\csname tocmax@#1\endcsname{%
   \expandafter\the\csname tocdim@#1\endcsname
  }%
 }%
}%
\def\l@@sections#1#2#3#4{%
 \begingroup
  \everypar{}%
  \set@tocdim@pagenum\@tempboxa{#4}%
  \global\@tempdima\csname tocdim@#2\endcsname
  \leftskip\csname tocleft@#2\endcsname\relax
  \dimen@\csname tocleft@#1\endcsname\relax
  \parindent-\leftskip\advance\parindent\dimen@
  \rightskip\tocleft@pagenum plus 1fil\relax
  \skip@\parfillskip\parfillskip\z@
  \let\numberline\numberline@@sections
  \@nameuse{l@f@#2}%
  \ignorespaces#3\unskip\nobreak\hskip\skip@
  \hb@xt@\rightskip{\hfil\unhbox\@tempboxa}\hskip-\rightskip\hskip\z@skip
  \expandafter\par
  \expandafter\aftergroup\csname tocdim@#2%
  \expandafter\endcsname
  \expandafter\endgroup
              \the\@tempdima\relax
}%
\def\set@tocdim@pagenum#1#2{%
 \setbox#1\hbox{\ignorespaces#2}%
 \@ifdim{\tocdim@pagenum<\wd#1}{\global\tocdim@pagenum\wd#1}{}%
}%
\def\numberline@@sections#1{%
 \leavevmode\hb@xt@-\parindent{%
  \hfil
  \@if@empty{#1}{}{%
   \setbox\z@\hbox{#1.\kern\ltxu@dotsep}%
   \@ifdim{\@tempdima<\wd\z@}{\global\@tempdima\wd\z@}{}%
   \unhbox\z@
  }%
 }%
 \ignorespaces
}%
\def\tocdim@min{\z@}%
\def\list#1#2{%
  \ifnum \@listdepth >5\relax
    \@toodeep
  \else
    \global\advance\@listdepth\@ne
  \fi
  \rightmargin\z@
  \listparindent\z@
  \itemindent\z@
  \csname @list\romannumeral\the\@listdepth\endcsname
  \def\@itemlabel{#1}%
  \let\makelabel\@mklab
  \@nmbrlistfalse
  #2\relax
  \@trivlist
  \parskip\parsep
  \set@listindent
  \ignorespaces
}%
\def\set@listindent@parshape{%
 \parindent\listparindent
 \advance\@totalleftmargin\leftmargin
 \advance\linewidth-\rightmargin
 \advance\linewidth-\leftmargin
 \parshape\@ne\@totalleftmargin\linewidth
}%
\def\set@listindent@{%
 \parindent\listparindent
 \advance\@totalleftmargin\leftmargin
 \advance\rightskip\rightmargin
 \advance\leftskip\@totalleftmargin
}%
\let\set@listindent\set@listindent@parshape
\providecommand\href[0]{\begingroup\@sanitize@url\@href}%
\def\@href#1{\@@startlink{#1}\endgroup\@@href}%
\def\@@href#1{#1\@@endlink}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\def \@url #1{\endgroup\@href {#1}{\URL@prefix#1}}%
\providecommand \URL@prefix [0]{URL }%
\providecommand\doi[0]{\begingroup\@sanitize@url\@doi}%
\def\@doi#1{\endgroup\@@startlink{\doibase#1}doi:\discretionary {}{}{}#1\@@endlink }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \@sanitize@url[0]{\chardef\cat@space\the\catcode`\ \@sanitize\catcode`\ \cat@space}%
\def\@@startlink#1{}%
\def\@@endlink{}%
\@ifxundefined \pdfoutput {\true@sw}{\@ifnum{\z@=\pdfoutput}{\true@sw}{\false@sw}}%
{%
 \def\@@startlink@hypertext#1{\leavevmode\special{html:<a href="#1">}}%
 \def\@@endlink@hypertext{\special{html:</a>}}%
}{%
 \def\@@startlink@hypertext#1{%
  \leavevmode
  \pdfstartlink\pdfstartlink@attr
   user{/Subtype/Link/A<</Type/Action/S/URI/URI(#1)>>}%
  \relax
 }%
 \def\@@endlink@hypertext{\pdfendlink}%
 \def\pdfstartlink@attr{attr{/Border[0 0 1 ]/H/I/C[0 1 1]}}%
}%
\def\hypertext@enable@ltx{%
 \let\@@startlink\@@startlink@hypertext
 \let\@@endlink\@@endlink@hypertext
}%
\def\href@Hy{\hyper@normalise \href@ }%
\def\href@Hy@ltx{\@ifnextchar\bgroup\Hy@href{\hyper@normalise\href@}}%
\def\Hy@href#{\hyper@normalise\href@}%
\begingroup
  \endlinechar=-1 %
  \catcode`\^^A=14 %
  \catcode`\^^M\active
  \catcode`\%\active
  \catcode`\#\active
  \catcode`\_\active
  \catcode`\$\active
  \catcode`\&\active
  \gdef\hyper@normalise@ltx{^^A
    \begingroup
    \catcode`\^^M\active
    \def^^M{ }^^A
    \catcode`\%\active
    \let%\@percentchar
    \let\%\@percentchar
    \catcode`\#\active
    \def#{\hyper@hash}^^A
    \def\#{\hyper@hash}^^A
    \@makeother\&^^A
    \edef&{\string&}^^A
    \edef\&{\string&}^^A
    \edef\textunderscore{\string_}^^A
    \let\_\textunderscore
    \catcode`\_\active
    \let_\textunderscore
    \let~\hyper@tilde
    \let\~\hyper@tilde
    \let\textasciitilde\hyper@tilde
    \let\\\@backslashchar
    \edef${\string$}^^A
    \Hy@safe@activestrue
    \hyper@n@rmalise
  }^^A
  \catcode`\#=6 ^^A
  \gdef\Hy@ActiveCarriageReturn@ltx{^^M}^^A
  \gdef\hyper@n@rmalise@ltx#1#2{^^A
    \def\Hy@tempa{#2}^^A
    \ifx\Hy@tempa\Hy@ActiveCarriageReturn
      \Hy@ReturnAfterElseFi{^^A
        \hyper@@normalise{#1}^^A
      }^^A
    \else
      \Hy@ReturnAfterFi{^^A
        \hyper@@normalise{#1}{#2}^^A
      }^^A
    \fi
  }^^A
  \gdef\hyper@@normalise@ltx#1#2{^^A
    \edef\Hy@tempa{^^A
      \endgroup
      \noexpand#1{\Hy@RemovePercentCr#2%^^M\@nil}^^A
    }^^A
    \Hy@tempa
  }^^A
  \gdef\Hy@RemovePercentCr@ltx#1%^^M#2\@nil{^^A
    #1^^A
    \ifx\limits#2\limits
    \else
      \Hy@ReturnAfterFi{^^A
        \Hy@RemovePercentCr #2\@nil
      }^^A
    \fi
  }^^A
\endgroup
\def\switch@hyperref@href{%
 \expandafter\@ifx\expandafter{\csname href \endcsname\href@Hy}{
  \class@info{Repairing hyperref 6.75r \string\href}%
  \let\hyper@normalise\hyper@normalise@ltx
  \let\hyper@@normalise\hyper@@normalise@ltx
  \let\hyper@n@rmalise\hyper@n@rmalise@ltx
  \let\Hy@ActiveCarriageReturn\Hy@ActiveCarriageReturn@ltx
  \let\Hy@RemovePercentCr\Hy@RemovePercentCr@ltx
  \let\href\href@Hy@ltx
 }{}%
}%
\appdef\document@inithook{\switch@hyperref@href}%
\def\typeout@org#1{%
 \begingroup
  \set@display@protect
  \immediate\write\@unused{#1}%
 \endgroup
}%
\long\def\typeout@ltx#1{%
 \begingroup
  \set@display@protect
  \immediate\write\@unused{#1}%
 \endgroup
}%
\@ifx{\typeout\typeout@org}{%
 \class@info{Making \string\typeout\space \string\long}%
 \let\typeout\typeout@ltx
}{}%
\typeout{%
ltxfront%
 [2019/01/18/14:29:48 4.2c frontmatter package (AO,DPC,MD)]% \fileversion
}%
\appdef\class@documenthook{\frontmatter@init}%
\let\frontmatter@init\@empty
\newcommand\frontmatter@title[2][]{%
 \def\@title{#2}%
 \def\@shorttitle{#1}%
 \let\@AF@join\@title@join
}%
\appdef\frontmatter@init{%
 \def\@title{\class@warn{No title}}%
 \let\@shorttitle\@empty
 \let\@title@aux\@title@aux@cleared
}%
\def\@title@join{\expandafter\@title@join@\@title@aux}%
\def\@title@join@#1#2{%
 \def\@title@aux{{\@join{\@separator}{#1}{#2}}}%
}%
\def\@title@aux@cleared{{}}%
\newcounter{affil}%
\newcounter{collab}%
\appdef\frontmatter@init{%
 \c@affil\z@
 \c@collab\z@
}%
\newcommand\frontmatter@author{% implicit #1
 \@author@def{}% implicit #2
}%
\def\collaboration{% implicit #1
 \@author@def{\@booleantrue\collaboration@sw}% implicit #2
}%
\appdef\frontmatter@init{%
 \@booleanfalse\collaboration@sw
}%
\def\@author@cleared{{}{}{}}%
\def\@author@gobble#1#2#3{}%
\def\@author@init{%
 \let\@author\@author@cleared
 \@booleanfalse\collaboration@sw
}%
\def\@authorclear@sw{\@ifx{\@author\@author@cleared}}%
\appdef\frontmatter@init{%
 \@author@init
}%
\def\@author@def#1#2{%
 \frontmatterverbose@sw{\typeout{\string\author\space\string\collaboration}}{}%
 \move@AU\move@AF\move@AUAF
 \let\@AF@join\@author@join
 #1%
 \def\@author{{#2}{}}%
}%
\def\@author@join@#1#2#3{%
  \def\@author{{#1}{\@join{\@separator}{#2}{#3}}}%
}%
\def\@author@join{\expandafter\@author@join@\@author}%
\def\move@AU{%
 \@authorclear@sw{}{%
  \collaboration@sw{%
   \advance\c@collab\@ne
   \@argswap{\CO@grp\CO@opr}%
  }{%
   \@argswap{\AU@grp\AU@opr}%
  }%
   {%
    \expandafter\@argswap@val
    \expandafter{\@author}%
     {\expandafter\@argswap@val\expandafter{\the\c@collab}{\add@AUCO@grp}}%
   }%
 }%
 \@author@init
}%
\def\add@AUCO@grp#1#2#3#4{%
 \appdef#3{#4{#1}#2}%
 \frontmatterverbose@sw{\say#3}{}%
}%
\def\@author@finish{%
 \frontmatterverbose@sw{\typeout{\string\@author@finish}}{}%
 \move@AU\move@AF
 \@ifx{\AU@grp\@empty}{%
  \@ifx{\CO@grp\@empty}%
 }{%
  \false@sw
 }%
 {}{%
  \@ifx{\AF@grp\@empty}{%
   \begingroup
    \let\href\@secondoftwo
    \let\AU@opr\@secondofthree
    \let\CO@opr\@secondofthree
    \let\footnote\@gobble
    \@ifx{\CO@grp\@empty}{%
     \class@warn{Assuming \string\noaffiliation\space for authors}%
     \frontmatterverbose@sw{\say\AU@grp}%
    }{%
     \class@warn{Assuming \string\noaffiliation\space for collaboration}%
     \frontmatterverbose@sw{\say\CO@grp}{}%
    }%
   \endgroup
   \@affil@none\move@AF
  }{}%
 }%
 \move@AUAF
}%
\def\@secondofthree#1#2#3{#2}%
\def\@join#1#2#3{%
  \@if@empty{#2}{#3}{#2#1#3}%
}%
\def\@separator{;\space}%
\let\surname\@firstofone
\let\firstname\@firstofone
\newcommand\frontmatter@and{\class@err{\protect\and\space is not supported}}
\def\cat@comma@active{\catcode`\,\active}%
{\cat@comma@active\gdef,{\active@comma}}%
\def\active@comma{,\penalty-300\relax}%
\newcommand\affiliation{%
 \frontmatterverbose@sw{\typeout{\string\affiliation}}{}%
 \move@AU\move@AF
 \begingroup
  \cat@comma@active
  \@affiliation
}%
\def\@affiliation#1{%
 \endgroup
 \let\@AF@join\@affil@join
 \@affil@def{#1}%
}%
\newcommand\frontmatter@noaffiliation{%
 \frontmatterverbose@sw{\typeout{\string\noaffiliation}}{}%
 \move@AU\move@AF
 \@affil@none\move@AF
 \move@AUAF
}%
\def\blankaffiliation{{}}%
\def\@affil@cleared{{{}}{}}%
\def\@affil@nil{{\relax}{}}%
\appdef\frontmatter@init{%
 \@affil@init
}%
\def\@affil@none{%
 \let\@affil\@affil@nil
}%
\def\@affil@init{%
 \let\@affil\@affil@cleared
}%
\def\@affilclear@sw{\@ifx{\@affil\@affil@cleared}}%
\def\@affil@def#1{%
 \def\@affil{{#1}{}}%
}%
\def\@affil@join@#1#2#3{%
  \def\@affil{{#1}{\@join{\@separator}{#2}{#3}}}%
}%
\def\@affil@join{\expandafter\@affil@join@\@affil}%
\def\move@AF{%
 \@affilclear@sw{}{%
  \@booleanfalse\temp@sw
  \let\@tempd\@empty
  \@affils@sw{%
    \expandafter\@affil@addr@def\expandafter\@tempa\@affil
    \def\AFF@opr{\@affil@match\@tempa}%
    \@AFF@list
  }{}\temp@sw
  {%
   \expandafter\@affil@aux@def\expandafter\@tempb\@affil
   \@ifx{\@tempb\@empty}{}{%
    \@ifx{\@tempb\@tempd}{}{%
     \class@warn{%
      Ancillary information for \@tempa\space must not be different!
      Please put all of it on the first instance%
     }%
    }%
   }%
  }%
  {%
   \@ifx{\@affil\@affil@nil}{%
    \def\@tempc{0}%
    \@argswap@val{0}%
   }{%
    \advance\c@affil\@ne
    \expandafter\def\expandafter\@tempc\expandafter{\the\c@affil}%
    \expandafter\@argswap@val\expandafter{\the\c@affil}%
   }%
   {%
    \expandafter\@argswap@val\expandafter{\the\c@collab}{%
     \expandafter\@argswap@val\expandafter{\@affil}{%
      \add@list@val@val@val\@AFF@list\AFF@opr
     }%
    }%
   }%
  }%
  \appdef@eval\AF@grp\@tempc
  \frontmatterverbose@sw{\say\AF@grp}{}%
  \@affil@init
 }%
}%
\def\@affil@addr@def#1#2#3{%
 \def#1{#2}%
}%
\def\@affil@aux@def#1#2#3{%
 \def#1{#3}%
}%
\def\add@list@val@val@val#1#2#3#4#5{%
 \appdef#1{#2{#5}{#4}#3}%
 \frontmatterverbose@sw{\say#1}{}%
}%
\def\@affil@match#1#2#3#4#5{%
 \temp@sw{}{%
  \def\@tempifx{#4}%
  \@ifx{\@tempifx#1}{%
   \groupauthors@sw{%
    \@ifnum{#3=\c@collab}{%
     \true@sw
    }{%
     \false@sw
    }%
   }{%
    \true@sw
   }%
  }{%
   \false@sw
  }%
  {%
   \@booleantrue\temp@sw
   \def\@tempc{#2}%
   \def\@tempd{#5}%
  }{%
  }%
 }%
}%
\def\move@AUAF{%
 \frontmatterverbose@sw{\say\AU@grp\say\AF@grp\say\CO@grp}{}%
 \@ifx{\AF@grp\@empty}{%
    \@ifx{\@empty\CO@grp}{%
    }{%
     \appdef     \@AAC@list{\AF@opr{{0}}}%
     \appdef@e   \@AAC@list{\CO@grp}%
     \appdef@e   \@AFG@list{\CO@grp}%
     \let\CO@grp\@empty
    }%
 }{%
      \appdef     \@AAC@list{\AF@opr}%
      \appdef@eval\@AAC@list{\AF@grp}%
      \appdef@e   \@AAC@list{\AU@grp}%
    \@ifx{\@empty\AU@grp}{%
     \@ifx{\@empty\CO@grp}%
    }{%
     \false@sw
    }%
    {%
    }{%
      \@booleanfalse\temp@sw
      \def\AFG@opr{\x@match\AF@grp}%
      \let\CO@opr\@author@gobble
      \@AFG@list
      \temp@sw{}{%
        \appdef     \@AFG@list{\AFG@opr}%
        \appdef@eval\@AFG@list{\AF@grp}%
      }%
     \@ifx{\@empty\CO@grp}{}{%
       \appdef@e   \@AAC@list{\CO@grp}%
       \appdef@e   \@AFG@list{\CO@grp}%
       \let\CO@grp\@empty
     }%
    }%
    \let\CO@grp\@empty
    \let\AU@grp\@empty
    \let\AF@grp\@empty
 }%
 \frontmatterverbose@sw{\say\@AAC@list\say\@AFG@list}{}%
}%
\appdef\frontmatter@init{%
 \let\AU@grp\@empty
 \let\CO@grp\@empty
 \let\AF@grp\@empty
 \let\@AAC@list\@empty
 \let\@AFG@list\@empty
 \let\@AFF@list\@empty
}%
\appdef\frontmatter@init{%
 \let\@AF@join\@AF@join@error
}%
\def\@AF@join@error#1{%
 \class@warn{%
  \string\email, \string\homepage, \string\thanks, or \string\altaffiliation\space
  appears in wrong context.
 }%
}%
\def\sanitize@url{%
 \@makeother\%%
 \@makeother\~%
 \@makeother\_%
}%
\newcommand*\email[1][]{\begingroup\sanitize@url\@email{#1}}%
\def\@email#1#2{%
 \endgroup
 \@AF@join{#1\href{mailto:#2}{#2}}%
}%
\newcommand*\homepage[1][]{\begingroup\sanitize@url\@homepage{#1}}%
\def\@homepage#1#2{%
 \endgroup
 \@AF@join{#1\href{#2}{#2}}%
}%
\appdef\class@documenthook{%
 \providecommand\href[1]{}%
}%
\def\frontmatter@thanks{% implicit #1
  \@AF@join
}%
\newcommand*\altaffiliation[2][]{%
  \@AF@join{#1#2}%
}%
\def\set@listcomma@list#1{%
  \expandafter\@reset@ac\expandafter#1#1{0}\@reset@ac{%
   \let\@listcomma\relax
  }{%
   \let\@listcomma\@listcomma@comma
  }%
}%
\def\set@listcomma@count#1{%
  \@ifnum{#1=\tw@}{%
    \let\@listcomma\relax
  }{%
    \let\@listcomma\@listcomma@comma
  }%
}%
\def\@reset@ac#1#2#3\@reset@ac{%
  \def#1{#3}%
  \@tempcnta#2\relax
  \@ifnum{#2=\tw@}%
}%
\def\@listand{\@ifnum{\@tempcnta=\tw@}{\andname\space}{}}%
\def\@listcomma@comma{\@ifnum{\@tempcnta>\@ne}{,}{}}%
\def\@listcomma@comma@UK{\@ifnum{\@tempcnta>\tw@}{,}{}}%
\def\@collaboration@gobble#1#2#3{}%
\def\doauthor#1#2#3{%
  \ignorespaces#1\unskip\@listcomma
  \begingroup
   #3%
  \@if@empty{#2}{\endgroup{}{}}{\endgroup{\comma@space}{}\frontmatter@footnote{#2}}%
  \space \@listand
}%
\def\x@match#1#2{%
 \temp@sw{}{%
  \def\@tempifx{#2}%
  \@ifx{\@tempifx#1}{%
    \@booleantrue\temp@sw
  }{%
  }%
 }%
}%
\def\y@match#1#2#3{%
 \temp@sw{}{%
  \def\@tempifx{#3}%
  \@ifx{\@tempifx#1}{%
    \@booleantrue\temp@sw
    \def\@tempb{#2}%
  }{%
  }%
 }%
}%
\def\frontmatter@footnote#1{%
 \begingroup
  \@booleanfalse\temp@sw
  \def\@tempa{#1}%
  \let\@tempb\@empty
  \def\@TBN@opr{\y@match\@tempa}%
  \@FMN@list
  \temp@sw{%
   \expandafter\frontmatter@footnotemark
   \expandafter{\@tempb}%
  }{%
   \stepcounter\@mpfn
   \expandafter\expandafter
   \expandafter\frontmatter@foot@mark
   \expandafter\expandafter
   \expandafter{%
   \expandafter \the\csname c@\@mpfn\endcsname
               }{#1}%
  }%
 \endgroup
}%
\def\frontmatter@foot@mark#1#2{%
 \frontmatter@footnotemark{#1}%
 \g@addto@macro\@FMN@list{\@TBN@opr{#1}{#2}}%
}%
\appdef\frontmatter@init{%
 \global\let\@FMN@list\@empty
}%
\def\frontmatter@footnotemark#1{%
 \leavevmode
 \ifhmode\edef\@x@sf{\the\spacefactor}\nobreak\fi
  \begingroup
   \hyper@linkstart {link}{frontmatter.#1}%
    \csname c@\@mpfn\endcsname#1\relax
    \def\@thefnmark{\frontmatter@thefootnote}%
    \@makefnmark
   \hyper@linkend
  \endgroup
 \ifhmode\spacefactor\@x@sf\fi
 \relax
}%
\def\keywords#1{%
  \aftermaketitle@chk{\keywords}%
  \gdef\@keywords{#1}%
}%
\appdef\frontmatter@init{%
 \let\@keywords\@empty
}%
\newcommand*\frontmatter@date[2][\Dated@name]{\def\@date{#1#2}}%
\def\@date{}%
\newcommand*\received[2][\Received@name]{\def\@received{#1#2}}%
\def\@received{}%
\newcommand*\revised[2][\Revised@name]{\def\@revised{#1#2}}%
\def\@revised{}%
\newcommand*\accepted[2][\Accepted@name]{\def\@accepted{#1#2}}%
\def\@accepted{}%
\newcommand*\published[2][\Published@name]{\def\@published{#1#2}}%
\def\@published{}%
\def\pacs#1{%
  \aftermaketitle@chk{\pacs}%
  \gdef\@pacs{#1}%
}%
\appdef\frontmatter@init{%
 \let\@pacs\@empty
}%
\def\preprint#1{\gappdef\@preprint{\preprint{#1}}}%
\appdef\frontmatter@init{%
 \let\@preprint\@empty
}%
\newbox\absbox
\def\toclevel@abstract{1}%
\def\addcontents@abstract{%
 \phantomsection
 \expandafter\def\csname Parent0\endcsname{section*.2}%
 \expandafter\@argswap@val\expandafter{\abstractname}{\addcontentsline{toc}{abstract}}%
}%
\newenvironment{frontmatter@abstract}{%
  \aftermaketitle@chk{\begin{abstract}}%
  \global\setbox\absbox\vbox\bgroup
   \color@begingroup
   \columnwidth\textwidth
   \hsize\columnwidth
   \@parboxrestore
   \def\@mpfn{mpfootnote}\def\thempfn{\thempfootnote}\c@mpfootnote\z@
   \let\@footnotetext\frontmatter@footnotetext
   \minipagefootnote@init
   \let\set@listindent\set@listindent@
   \let\@listdepth\@mplistdepth \@mplistdepth\z@
   \let@environment{description}{frontmatter@description}%
   \@minipagerestore
   \@setminipage
    \frontmatter@abstractheading
    \frontmatter@abstractfont
    \let\footnote\mini@note
    \expandafter\everypar\expandafter{\the\everypar\addcontents@abstract\everypar{}}%
}{%
    \par
    \unskip
    \minipagefootnote@here
    \@minipagefalse   %% added 24 May 89
    \color@endgroup
  \egroup
}%
\long\def\frontmatter@footnotetext#1{%
  \minipagefootnote@pick
    \set@footnotefont
    \set@footnotewidth
    \@parboxrestore
    \protected@edef\@currentlabel{\csname p@\@mpfn\endcsname\@thefnmark}%
    \color@begingroup
      \frontmatter@makefntext{%
        \rule\z@\footnotesep\ignorespaces#1\@finalstrut\strutbox\vadjust{\vskip\z@skip}%
      }%
    \color@endgroup
  \minipagefootnote@drop
}%
\def\ltx@no@footnote{%
 \let\ltx@xfootnote\ltx@no@xfootnote\let\ltx@yfootnote\ltx@no@yfootnote
 \let\ltx@xfootmark\ltx@no@xfootmark\let\ltx@yfootmark\ltx@no@yfootmark
 \let\ltx@xfoottext\ltx@no@xfoottext\let\ltx@yfoottext\ltx@no@yfoottext
}%
\def\ltx@no@xfootnote[#1]#2{\ltx@no@footwarn\footnote}%
\def\ltx@no@yfootnote#1{\ltx@no@footwarn\footnote}%
\def\ltx@no@xfootmark[#1]{\ltx@no@footwarn\footnotemark}%
\def\ltx@no@yfootmark{\ltx@no@footwarn\footnotemark}%
\def\ltx@no@xfoottext[#1]#2{\ltx@no@footwarn\footnotetext}%
\def\ltx@no@yfoottext#1{\ltx@no@footwarn\footnotetext}%
\def\ltx@no@footwarn#1{%
 \class@warn{%
  The \string#1\space command is not legal on the title page;
  using \string\thanks\space instead might suit you: consult the manual for details%
 }%
}%
\def\frontmatter@abstractheading{%
 \begingroup
  \centering\large
  \abstractname
  \par
 \endgroup
}%
\def\frontmatter@abstractfont{}%
\newenvironment{frontmatter@description}{%
 \list{}{%
  \leftmargin\z@
  \labelwidth\z@
  \itemindent\z@
  \let\makelabel\frontmatter@descriptionlabel
 }%
}{%
 \endlist
}%
\def\frontmatter@descriptionlabel#1{%
 \hspace\labelsep
 \normalfont\bfseries
 #1:%
}%
\def\frontmatter@abstractwidth{\textwidth}
\def\frontmatter@abstract@produce{%
  \par
  \preprintsty@sw{%
   \do@output@MVL{%
    \vskip\frontmatter@preabstractspace
    \vskip200\p@\@plus1fil
    \penalty-200\relax
    \vskip-200\p@\@plus-1fil
   }%
  }{%
   \addvspace{\frontmatter@preabstractspace}%
  }%
   \begingroup
    \dimen@\baselineskip
    \setbox\z@\vtop{\unvcopy\absbox}%
    \advance\dimen@-\ht\z@\advance\dimen@-\prevdepth
    \@ifdim{\dimen@>\z@}{\vskip\dimen@}{}%
   \endgroup
   \begingroup
    \prep@absbox
    \unvbox\absbox
    \post@absbox
   \endgroup
  \@ifx{\@empty\mini@notes}{}{\mini@notes\par}%
  \addvspace\frontmatter@postabstractspace
}%
\appdef\frontmatter@init{\let\mini@notes\@empty}%
\let\prep@absbox\@empty
\let\post@absbox\@empty
\def\frontmatter@preabstractspace{.5\baselineskip}
\def\frontmatter@postabstractspace{.5\baselineskip}
\newenvironment{frontmatter@titlepage}{%
      \twocolumn@sw{\onecolumngrid}{\newpage}%
      \thispagestyle{titlepage}%
      \setcounter{page}\@ne
}{%
     \twocolumn@sw{\twocolumngrid}{\newpage}%
     \twoside@sw{}{%
        \setcounter{page}\@ne
     }%
}%
\def\frontmatter@maketitle{%
  \@author@finish
  \title@column\titleblock@produce
  \suppressfloats[t]%
  \let\and\relax
  \let\affiliation\@gobble
  \let\author\@gobble
  \let\@AAC@list\@empty
  \let\@AFF@list\@empty
  \let\@AFG@list\@empty
  \let\@AF@join\@AF@join@error
  \let\email\@gobble
  \let\@address\@empty
  \let\maketitle\relax
  \let\thanks\@gobble
  \let\abstract\@undefined\let\endabstract\@undefined
  \titlepage@sw{%
   \vfil
   \clearpage
  }{}%
}%
\def\maketitle@Hy{%
  \let\Hy@saved@footnotemark\@footnotemark
  \let\Hy@saved@footnotetext\@footnotetext
  \let\@footnotemark\H@@footnotemark
  \let\@footnotetext\H@@footnotetext
  \@ifnextchar[%]
   \Hy@maketitle@optarg
   {%
    \HyOrg@maketitle
    \Hy@maketitle@end
   }%
}%
\appdef\class@documenthook{%
  \@ifx{\maketitle\maketitle@Hy}{%
   \class@info{Taking \string\maketitle\space back from hyperref}%
   \let\maketitle\frontmatter@maketitle
  }{%
  }%
}%
\def\titleblock@produce{%
 \begingroup
  \ltx@footnote@pop
  \def\@mpfn{mpfootnote}%
  \def\thempfn{\thempfootnote}%
  \c@mpfootnote\z@
  \let\@makefnmark\frontmatter@makefnmark
  \frontmatter@setup
  \thispagestyle{titlepage}\label{FirstPage}%
  \frontmatter@title@produce
  \groupauthors@sw{%
   \frontmatter@author@produce@group
  }{%
   \frontmatter@author@produce@script
  }%
  \frontmatter@RRAPformat{%
   \expandafter\produce@RRAP\expandafter{\@date}%
   \expandafter\produce@RRAP\expandafter{\@received}%
   \expandafter\produce@RRAP\expandafter{\@revised}%
   \expandafter\produce@RRAP\expandafter{\@accepted}%
   \expandafter\produce@RRAP\expandafter{\@published}%
  }%
  \frontmatter@abstract@produce
  \@ifx@empty\@pacs{}{%
   \@pacs@produce\@pacs
  }%
  \@ifx@empty\@keywords{}{%
   \@keywords@produce\@keywords
  }%
  \par
  \frontmatter@finalspace
 \endgroup
}%
\def\toclevel@title{0}%
\def\frontmatter@title@produce{%
 \begingroup
  \frontmatter@title@above
  \frontmatter@title@format
  \@title
  \unskip
  \phantomsection\expandafter\@argswap@val\expandafter{\@title}{\addcontentsline{toc}{title}}%
  \@ifx{\@title@aux\@title@aux@cleared}{}{%
   \expandafter\frontmatter@footnote\expandafter{\@title@aux}%
  }%
  \par
  \frontmatter@title@below
 \endgroup
}%
\appdef\let@mark{\let\\\relax}%
\def\frontmatter@title@above{}%
\def\frontmatter@title@format{}%
\def\frontmatter@title@below{\addvspace{\baselineskip}}%
\def\frontmatter@author@produce@script{%
  \begingroup
    \let\@author@present\@author@present@script
    \frontmatterverbose@sw{\typeout{\string\frontmatter@author@produce@script:}\say\@AAC@list\say\@AFF@list\say\@AFG@list}{}%
    \let\AU@temp\@empty
    \@tempcnta\z@
    \let\AF@opr \@gobble
    \def\AU@opr{\@author@count\@tempcnta}%
    \def\CO@opr{\@collaboration@count\AU@temp\@tempcnta}%
    \@AAC@list
    \expandafter\CO@opr\@author@cleared
    \begingroup
     \frontmatter@authorformat
     \let\AF@opr \@affilID@def
     \let\AU@opr \@author@present
     \def\CO@opr{\@collaboration@present\AU@temp}%
     \set@listcomma@list\AU@temp
     \@AAC@list
     \unskip\unskip
     \par
    \endgroup
    \begingroup
     \frontmatter@above@affiliation@script
     \let\AFF@opr \@affil@script
     \@AFF@list
     \frontmatter@footnote@produce
     \par
    \endgroup
  \endgroup
}%
\def\@author@count#1{%
 \advance#1\@ne
 \@author@gobble
}%
\def\@collaboration@present#1#2#3#4{%
 \par
 \begingroup
  \frontmatter@collaboration@above
  \@affilID@def{}%
  \@tempcnta\z@
  \@author@present{}{(\ignorespaces#3\unskip)}{#4}%
  \par
 \endgroup
 \set@listcomma@list#1%
}%
\def\frontmatter@collaboration@above{}%
\def\@collaboration@count#1#2{%
 \appdef@eval#1{\the#2}#2\z@
 \@author@gobble
}%
\def\@affilID@def{\def\@affilID@temp}%
\let\@affilID@temp\@empty
\def\affil@script#1#2#3{%
 \def\@tempifx{#1}\@ifx{\@tempifx\@tempa}{%
  \@if@empty{#2}{}{%
   \par
   \begingroup
    \def\@thefnmark{#1}\@makefnmark\ignorespaces
    #2%
    \@if@empty{#3}{}{\frontmatter@footnote{#3}}%
    \par
   \endgroup
  }%
 }{}%
}%
\def\@affil@script#1#2#3#4{%
 \@ifnum{#1=\z@}{}{%
  \par
  \begingroup
   \frontmatter@affiliationfont
   \@ifnum{\c@affil<\affil@cutoff}{}{%
    \def\@thefnmark{#1}\@makefnmark
   }%
   \ignorespaces#3%
   \@if@empty{#4}{}{\frontmatter@footnote{#4}}%
   \par
  \endgroup
 }%
}%
\let\affil@cutoff\@ne
\def\@author@present@script#1#2#3{%
 \begingroup
  \gdef\comma@space{\textsuperscript{,\,}}%
  \doauthor{#2}{#3}{\@affil@present@script}%
 \endgroup
 \advance\@tempcnta\m@ne
}%
\def\@affilcomma#1#2{%
 \@ifx{\z@#1}{%
  \@ifx{\relax#2}{}{%
   \@affilcomma{#2}%
  }%
 }{%
  #1%
  \@ifx{\relax#2}{}{%
   \@ifx{\z@#2}{%
    \@affilcomma
   }{%
    ,\,\@affilcomma{#2}%
   }%
  }%
 }%
}%
\def\@affil@present@script{%
 \let\@tempa\@empty
 \expandafter\@affil@present@script@\@affilID@temp\relax
}%
\def\@affil@present@script@#1{%
 \@ifx{\relax#1}{%
  \@ifx{\@tempa\@empty}{%
   \aftergroup\false@sw
  }{%
   \textsuperscript{\expandafter\@affilcomma\@tempa\relax\relax}%
   \aftergroup\true@sw
  }%
 }{%
  \@ifnum{#1=\z@}{}{\appdef\@tempa{{#1}}}%
  \@affil@present@script@
 }%
}%
\@provide\@author@parskip{\z@skip}%
\def\frontmatter@author@produce@group{%
  \begingroup
    \let\@author@present\@author@present@group
    \frontmatter@authorformat
    \frontmatterverbose@sw{\typeout{\string\frontmatter@author@produce@group:}\say\@AAC@list\say\@AFF@list\say\@AFG@list}{}%
    \let\AU@temp\@empty
    \set@listcomma@list\AU@temp
    \def\CO@opr{\@collaboration@present\AU@temp}%
    \let\AFG@opr \affils@present@group
    \let\@listcomma\relax
    \@AFG@list
    \frontmatter@footnote@produce
    \par
  \endgroup
  \frontmatter@authorbelow
}%
\@provide\frontmatter@authorbelow{}%
\def\affils@present@group#1{%
 \begingroup
   \def\AF@temp{#1}%
   \@tempcnta\z@
   \let\AU@opr \@undefined
   \let\CO@opr \@undefined
   \def\AF@opr{\@affilID@count\AF@temp\@tempcnta}%
   \@AAC@list
   \@ifnum{\@tempcnta=\z@}{}{%
    \begingroup
     \frontmatter@above@affilgroup
     \set@listcomma@count\@tempcnta
     \let\AU@opr \@undefined
     \let\CO@opr \@undefined
     \def\AF@opr{\@affilID@match\AF@temp}%
     \@AAC@list
    \endgroup
    \begingroup
     \par
     \frontmatter@above@affiliation
     \frontmatter@affiliationfont
     \let\\\frontmatter@addressnewline
     \@tempcnta\z@
     \@tfor\AF@temp:=#1\do{%
      \expandafter\@ifx\expandafter{\expandafter\z@\AF@temp}{}{%
       \advance\@tempcnta\@ne
      }%
     }%
     \@ifnum{\@tempcnta=\tw@}{%
      \let\@listcomma\relax
     }{}%
     \def@after@address
     \runinaddress@sw{%
     }{%
      \tightenlines@sw{}{%
       \parskip\z@
      }%
      \appdef\after@address\par
     }%
     \let\AFF@opr \@affil@group
     \do@affil@fromgroup\@AFF@list#1\relax
    \endgroup
   }%
   \par
 \endgroup
}%
\def\def@after@address{\def\after@address{\@listcomma\ \@listand}}%
\def\def@after@address@empty{\let\after@address\@empty}%
\def\@affilID@count#1#2#3{%
  \def\@tempifx{#3}%
  \@ifx{\@tempifx#1}{%
    \def\AU@opr{\@author@count#2}%
  }{%
    \let\AU@opr \@author@gobble
  }%
  \let\CO@opr \@collaboration@gobble
}%
\def\@affilID@match#1#2{%
 \def\@tempifx{#2}%
 \@ifx{\@tempifx#1}{%
   \let\AU@opr \@author@present
 }{%
   \let\AU@opr \@author@gobble
 }%
  \let\CO@opr \@collaboration@gobble
}%
\def\do@affil@fromgroup#1#2{%
  \@ifx{\relax#2}{}{%
    \count@#2\relax
    \@ifnum{\z@=\count@}{}{#1}%
    \do@affil@fromgroup#1%
  }%
}%
\def\@affil@group#1#2#3#4{%
  \@ifnum{#1=\count@}{%
   \def\@tempa{#3}%
   \@ifx{\@tempa\blankaffiliation}{}{%
    #3%
    \@if@empty{#4}{}{%
     \frontmatter@footnote{#4}%
    }%
    \after@address
   }%
   \advance\@tempcnta\m@ne
  }{}%
}%
\def\@author@present@group#1#2#3{%
  \gdef\comma@space{\gdef\comma@space{\textsuperscript{,\,}}}%
  \doauthor{#2}{#3}{\@affil@present@group}%
  \advance\@tempcnta\m@ne
}%
\def\@affil@present@group{%
 \aftergroup\false@sw
}%
\def\@pacs@produce#1{%
 \showPACS@sw{%
  \begingroup
   \frontmatter@PACS@format
   \@pacs@name#1\par
  \endgroup
 }{%
  \@if@empty{#1}{}{%
   \class@warn{\PACS@warn}%
  }%
 }%
}%
\def\PACS@warn{If you want your PACS to appear in your output, use document class option showpacs}%
\def\@keywords@produce#1{%
 \showKEYS@sw{%
  \begingroup
   \frontmatter@keys@format
   \@keys@name#1\par
  \endgroup
 }{%
  \@if@empty{#1}{}{%
   \class@warn{If you want your keywords to appear in your output, use document class option showkeys}%
  }%
 }%
}%
\def\frontmatter@footnote@produce@footnote{%
 \let\@TBN@opr\present@FM@footnote
 \@FMN@list
 \global\let\@FMN@list\@empty
}%
\def\present@FM@footnote#1#2{%
 \begingroup
  \csname c@\@mpfn\endcsname#1\relax
  \def\@thefnmark{\frontmatter@thefootnote}%
  \frontmatter@footnotetext{#2}%
 \endgroup
}%
\def\frontmatter@footnote@produce@endnote{%
}%
\appdef\frontmatter@init{%
 \@ifxundefined\title@column         {\let\title@column\@empty}{}%
 \@ifxundefined\preprintsty@sw       {\@booleanfalse\preprintsty@sw}{}%
 \@ifxundefined\frontmatter@footnote@produce{\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote}{}%
 \@ifxundefined\do@output@MVL        {\let\do@output@MVL\@firstofone}{}%
 \@ifxundefined\comma@space          {\let\comma@space\@empty}{}%
}%
\def\frontmatter@thefootnote{%
 \altaffilletter@sw{\@alph}{\@fnsymbol}{\csname c@\@mpfn\endcsname}%
}%
\@ifx{\altaffilletter@sw\@undefined}{\@booleantrue\altaffilletter@sw}{}%
\def\frontmatter@makefnmark{%
 \@textsuperscript{%
  \normalfont\@thefnmark
 }%
}%
\long\def\frontmatter@makefntext#1{%
 \parindent 1em
 \noindent
 \Hy@raisedlink{\hyper@anchorstart{frontmatter.\expandafter\the\csname c@\@mpfn\endcsname}\hyper@anchorend}%
 \@makefnmark
 #1%
}%
\def\frontmatter@setup{}%
\def\frontmatter@RRAPformat#1{%
 \removelastskip
 \begingroup
  \frontmatter@RRAP@format
  #1\par
 \endgroup
}%
\def\punct@RRAP{; }%
\def\produce@RRAP#1{%
  \@if@empty{#1}{}{%
   \@ifvmode{\leavevmode}{\unskip\punct@RRAP\ignorespaces}%
   #1%
  }%
}%
\def\frontmatter@authorformat{}%
\def\frontmatter@above@affilgroup{}%
\def\frontmatter@above@affiliation{}%
\def\frontmatter@above@affiliation@script{}%
\def\frontmatter@affiliationfont{\itshape\selectfont}%
\def\frontmatter@RRAP@format{}%
\def\frontmatter@PACS@format{}%
\def\frontmatter@keys@format{}%
\def\frontmatter@finalspace{\addvspace{18\p@}}
\def\frontmatter@addressnewline{%
  \@ifhmode{\skip@\lastskip\unskip\unpenalty\break\hskip\skip@}{}%
  % was: \vskip-.5ex
}%
\def\frontmatter@preabstractspace{5.5\p@}
\def\frontmatter@postabstractspace{6.5\p@}
\def\aftermaketitle@chk#1{%
  \@ifx{\maketitle\relax}{%
    \class@err{\protect#1 must be used before \protect\maketitle}%
  }{}%
}%
\def\ps@titlepage{\ps@empty}%
\def\volumeyear#1{\gdef\@volumeyear{#1}}%
\def\@volumeyear{}%
\def\volumenumber#1{\gdef\@volumenumber{#1}}%
\def\@volumenumber{}%
\def\issuenumber#1{\gdef\@issuenumber{#1}}%
\def\@issuenumber{}%
\def\eid#1{\gdef\@eid{#1}}%
\def\@eid{}%
\def\startpage#1{\gdef\@startpage{#1}\c@page#1\relax}%
\def\@startpage{\pageref{FirstPage}}%
\def\endpage#1{\gdef\@endpage{#1}}%
\def\@endpage{\pageref{LastPage}}%
\def\print@toc#1{%
 \begingroup
  \expandafter\section
  \expandafter*%
  \expandafter{%
              \csname#1name\endcsname
              }%
  \let\appendix\appendix@toc
  \@starttoc{#1}%
 \endgroup
}%
\def\appendix@toc{}%
\def\Dated@name{Dated }%
\def\Received@name{Received }%
\def\Revised@name{Revised }%
\def\Accepted@name{Accepted }%
\def\Published@name{Published }%
\appdef\robustify@contents{%
 \let\thanks\@gobble\let\class@warn\@gobble
 \def\begin{\string\begin}\def\end{\string\end}%
}%
\@ifxundefined\frontmatter@syntax@sw{\@booleantrue\frontmatter@syntax@sw}{}%
\frontmatter@syntax@sw{%
 \let\title         \frontmatter@title
 \let\author        \frontmatter@author
 \let\date          \frontmatter@date
 \@ifxundefined\@maketitle{%
  \let\maketitle    \frontmatter@maketitle
  \@booleantrue     \titlepage@sw
 }{%
  \let\@maketitle   \frontmatter@maketitle
  \prepdef\maketitle\@author@finish
 }%
 \let\noaffiliation \frontmatter@noaffiliation
 \let\thanks@latex  \thanks
 \let\thanks        \frontmatter@thanks
 \let\and@latex     \and
 \let\and           \frontmatter@and
 \let@environment{titlepage}{frontmatter@titlepage}%
 \let@environment{abstract}{frontmatter@abstract}%
}{%
 \let\noaffiliation\@empty
}%
\typeout{%
ltxgrid%
 [2019/01/18/14:29:48 4.2c page grid package (portions licensed from W. E. Baxter web at superscript.com)]% \fileversion
}%
\newcounter{linecount}
\def\loop@line#1#2{%
 \par
 \hb@xt@\hsize{%
  \global\advance#1\@ne
  \edef\@tempa{\@ifnum{100>#1}{0}{}\@ifnum{10>#1}{0}{}\number#1}%
  \@tempa\edef\@tempa{\special{line:\@tempa}}\@tempa
  \vrule depth2.5\p@#2\leaders\hrule\hfil
 }%
}%
\def\lineloop#1{%
 \loopwhile{\loop@line\c@linecount{}\@ifnum{#1>\c@linecount}}%
}%
\def\linefoot#1{%
 \loop@line\c@linecount{%
  \footnote{%
   #1\special{foot:#1}\vrule depth2.5\p@\leaders\hrule\hfill
  }%
 }%
}%
\let\@@mark\mark
\let\@@topmark\topmark
\let\@@firstmark\firstmark
\let\@@botmark\botmark
\let\@@splitfirstmark\splitfirstmark
\let\@@splitbotmark\splitbotmark
\def\@themark{{}{}{}{}}%
\def\nul@mark{{}{}{}{}\@@nul}%
\def\set@mark@netw@#1#2#3#4#5#6#7{\gdef#1{{#6}{#7}{#4}{#5}}\do@mark}%
\def\set@marktw@#1#2#3#4#5#6{\gdef#1{{#2}{#6}{#4}{#5}}\do@mark}%
\def\set@markthr@@#1#2#3#4#5#6{\gdef#1{{#2}{#3}{#6}{#5}}\do@mark}%
\def\get@mark@@ne#1#2#3#4#5\@@nul{#1}%
\def\get@mark@tw@#1#2#3#4#5\@@nul{#2}%
\def\get@mark@thr@@#1#2#3#4#5\@@nul{#3}%
\def\get@mark@f@ur#1#2#3#4#5\@@nul{#4}%
\def\mark@netw@{\expandafter\set@mark@netw@\expandafter\@themark\@themark}%
\def\marktw@{\expandafter\set@marktw@\expandafter\@themark\@themark}%
\def\markthr@@{\expandafter\set@markthr@@\expandafter\@themark\@themark}%
\def\do@mark{\do@@mark\@themark\nobreak@mark}%
\def\do@@mark#1{%
 \begingroup
  \let@mark
  \@@mark{#1}%
 \endgroup
}%
\def\let@mark{%
 \let\protect\@unexpandable@protect
 \let\label\relax
 \let\index\relax
 \let\glossary\relax
}%
\def\nobreak@mark{%
 \@if@sw\if@nobreak\fi{\@ifvmode{\nobreak}{}}{}%
}%
\def\mark@envir{\markthr@@}%
\def\bot@envir{%
 \expandafter\expandafter
 \expandafter\get@mark@thr@@
 \expandafter\@@botmark
             \nul@mark
}%
\def\markboth{\mark@netw@}%
\def\markright{\marktw@}%
\def\leftmark{%
 \expandafter\expandafter
 \expandafter\get@mark@@ne
 \expandafter\saved@@botmark
             \nul@mark
}%
\def\rightmark{%
 \expandafter\expandafter
 \expandafter\get@mark@tw@
 \expandafter\saved@@firstmark
             \nul@mark
}%
\let\primitive@output\output
\long\def\@tempa#1\@@nil{#1}%
            \toks@
\expandafter\expandafter
\expandafter{%
\expandafter \@tempa
             \the\primitive@output
             \@@nil
             }%
\newtoks\output@latex
\output@latex\expandafter{\the\toks@}%
\let\output\output@latex
\primitive@output{\dispatch@output}%
\def\dispatch@output{%
 \let\par\@@par
 \expandafter\let\expandafter\output@procedure\csname output@\the\outputpenalty\endcsname
 \@ifnotrelax\output@procedure{}{%
  \expandafter\def\expandafter\output@procedure\expandafter{\the\output@latex}%
 }%
 \expandafter\@ifx\expandafter{\csname output@-\the\execute@message@pen\endcsname\output@procedure}{%
  \let\output@procedure\@message@saved
 }{}%
 \ltxgrid@info@sw{\class@info{\string\dispatch@output}\say\output@procedure\saythe\holdinginserts}{}%
 \outputdebug@sw{\output@debug}{}%
 \output@procedure
}%
\def\set@output@procedure#1#2{%
 \count@\outputpenalty\advance\count@-#2%
 \expandafter\let\expandafter#1\csname output@\the\count@\endcsname
}%
\def\output@debug{%
 \def\@tempa{\save@message}%
 \@ifx{\output@procedure\@tempa}{%
  \true@sw
 }{%
  \@ifnum{\outputpenalty=-\save@column@insert@pen}{%
   \@ifnum{\holdinginserts>\z@}%
  }{%
   \false@sw
  }%
 }%
 {}{\output@debug@}%
}%
\def\output@debug@{%
  \saythe\outputpenalty
  \saythe\interlinepenalty
  \saythe\brokenpenalty
  \saythe\clubpenalty
  \saythe\widowpenalty
  \saythe\displaywidowpenalty
  \saythe\predisplaypenalty
  \saythe\interdisplaylinepenalty
  \saythe\postdisplaypenalty
  \saythe\badness
  \say\thepagegrid
  \saythe\pagegrid@col
  \saythe\pagegrid@cur
  \saythe\insertpenalties
  \say\@@botmark
  \saythe\pagegoal
  \saythe\pagetotal
  \saythe{\badness\@cclv}%
  \say\@toplist
  \say\@botlist
  \say\@dbltoplist
  \say\@deferlist
  \trace@scroll{%
  \showbox\@cclv
  \showbox\@cclv@saved
  \showbox\pagesofar
  \showbox\csname col@1\endcsname
  \showbox\footsofar
  \showbox\footins
  \showbox\footins@saved
  \showlists
  }%
}%
\@ifxundefined{\outputdebug@sw}{%
 \@booleanfalse\outputdebug@sw
}{}%
\def\trace@scroll#1{\begingroup\showboxbreadth\maxdimen\showboxdepth\maxdimen\scrollmode#1\endgroup}%
\def\trace@box#1{\trace@scroll{\showbox#1}}%
\prepdef\@outputpage{\@outputpage@head}%
\let\@outputpage@head\@empty
\appdef\@outputpage{\@outputpage@tail}%
\let\@outputpage@tail\@empty
\def\show@box@size#1#2{%
 \show@box@size@sw{%
  \begingroup
   \setbox\z@\vbox{\unvcopy#2\hrule}%
   \class@info{Show box size: #1^^J%
    (\the\ht\z@\space X \the\wd\z@)
    \the\c@page\space\space\the\pagegrid@cur\space\the\pagegrid@col
   }%
  \endgroup
 }{}%
}%
\def\show@text@box@size{%
 \show@box@size{Text column}\@outputbox
 \tally@box@size@sw{%
  \@ifdim{\wd\@outputbox>\z@}{%
   \dimen@\ht\@outputbox\divide\dimen@\@twopowerfourteen
   \advance\dimen@-\dp\csname box@size@\the\pagegrid@col\endcsname
   \@ifdim{\dimen@>\z@}{%
    \advance\dimen@ \ht\csname box@size@\the\pagegrid@col\endcsname
    \global\ht\csname box@size@\the\pagegrid@col\endcsname\dimen@
    \show@box@size@sw{%
     \class@info{Column: \the\dimen@}%
    }{}%
   }{}%
  }{}%
  \global\dp\csname box@size@\the\pagegrid@col\endcsname\z@
 }{}%
}%
\def\show@pagesofar@size{%
 \show@box@size{Page so far}\pagesofar
 \dimen@\ht\pagesofar\divide\dimen@\@twopowerfourteen
 \global\dp\csname box@size@1\endcsname\dimen@
 \show@box@size@sw{%
  \class@info{Pagesofar: \the\dimen@}%
 }{}%
}%
\@booleanfalse\tally@box@size@sw
\@booleanfalse\show@box@size@sw
\expandafter\newbox\csname box@size@1\endcsname
\expandafter\setbox\csname box@size@1\endcsname\hbox{}%
\expandafter\newbox\csname box@size@2\endcsname
\expandafter\setbox\csname box@size@2\endcsname\hbox{}%
\def\total@text{%
 \@tempdima\the\ht\csname box@size@2\endcsname\divide\@tempdima\@twopowertwo\@tempcnta\@tempdima
 \@tempdimb\the\ht\csname box@size@1\endcsname\divide\@tempdimb\@twopowertwo\@tempcntb\@tempdimb
 \class@info{Total text: Column(\the\@tempcnta pt), Page(\the\@tempcntb pt)}%
}%
\def\natural@output{\toggle@insert{\output@holding}{\output@moving}}%
\output@latex{\natural@output}%
\def\output@holding{%
 \csname output@init@\bot@envir\endcsname
 \@if@exceed@pagegoal{\unvcopy\@cclv}{%
  \setbox\z@\vbox{\unvcopy\@cclv}%
  \outputdebug@sw{\trace@box\z@}{}%
  \dimen@\ht\@cclv\advance\dimen@-\ht\z@
  \dead@cycle@repair\dimen@
 }{%
  \dead@cycle
 }%
}%
\def\@if@exceed@pagegoal#1{%
 \begingroup
  \setbox\z@\vbox{#1}%
  \dimen@\ht\z@\advance\dimen@\dp\z@
  \outputdebug@sw{\saythe\dimen@}{}%
  \@ifdim{\dimen@>\pagegoal}{%
   \setbox\z@\vbox{\@@mark{}\unvbox\z@}%
   \splittopskip\topskip
   \splitmaxdepth\maxdepth
   \vbadness\@M
   \vfuzz\maxdimen
   \setbox\tw@\vsplit\z@ to\pagegoal
   \outputdebug@sw{\trace@scroll{\showbox\tw@\showbox\z@}}{}%
   \setbox\tw@\vbox{\unvbox\tw@}%
   \@ifdim{\ht\tw@=\z@}{%
    \ltxgrid@info{Found overly large chunk while preparing to move insertions. Attempting repairs}%
    \aftergroup\true@sw
   }{%
    \aftergroup\false@sw
   }%
 }{%
  \aftergroup\false@sw
 }%
 \endgroup
}%
\def\output@moving{%
 \set@top@firstmark
 \@ifnum{\outputpenalty=\do@newpage@pen}{%
  \setbox\@cclv\vbox{%
   \unvbox\@cclv
   \remove@lastbox
   \@ifdim{\ht\z@=\ht\@protection@box}{\box\lastbox}{\unskip}%
  }%
 }{}%
 \@cclv@nontrivial@sw{%
  \expandafter\output@do@prep\csname output@prep@\bot@envir \endcsname
  \@makecolumn\true@sw
  \expandafter\output@column@do\csname output@column@\thepagegrid\endcsname
  \protect@penalty\do@startcolumn@pen
  \clearpage@sw{%
   \protect@penalty\do@endpage@pen
  }{}%
  \expandafter\let\expandafter\output@post@\csname output@post@\bot@envir \endcsname
  \outputdebug@sw{\say\output@post@}{}%
  \@ifx{\output@post@\relax}{\output@post@document}{\output@post@}%
 }{%
  \void@cclv
 }%
 \set@colht
 \global\@mparbottom\z@
 \global\@textfloatsheight\z@
}%
\def\output@do@prep#1{%
 \outputdebug@sw{\class@info{Prep: \string#1}}{}%
 \@ifx{#1\relax}{\output@prep@document}{#1}%
}%
\def\output@column@do#1{%
  \outputdebug@sw{\class@info{Output column: \string#1}}{}%
  \@ifx{#1\relax}{\output@column@one}{#1}%
}%
\def\void@cclv{\begingroup\setbox\z@\box\@cclv\endgroup}%
\def\remove@lastbox{\setbox\z@\lastbox}%
\def\@cclv@nontrivial@sw{%
 \@ifx@empty\@toplist{%
  \@ifx@empty\@botlist{%
   \@ifvoid\footins{%
    \@ifvoid\@cclv{%
     \false@sw
    }{%
     \setbox\z@\vbox{\unvcopy\@cclv}%
     \@ifdim{\ht\z@=\topskip}{%
      \setbox\z@\vbox\bgroup
       \unvbox\z@
       \remove@lastbox
       \dimen@\lastskip\unskip
       \@ifdim{\ht\z@=\ht\@protection@box}{%
        \advance\dimen@\ht\z@
        \@ifdim{\dimen@=\topskip}{%
         \aftergroup\true@sw
        }{%
         \aftergroup\false@sw
        }%
       }{%
        \aftergroup\false@sw
       }%
      \egroup
      {%
       \false@sw
      }{%
       \true@sw
      }%
     }{%
      \@ifdim{\ht\z@=\z@}{%
       \ltxgrid@info{Found trivial column. Discarding it}%
       \outputdebug@sw{\trace@box\@cclv}{}%
       \false@sw
      }{%
       \true@sw
      }%
     }%
    }%
   }{%
    \true@sw
   }%
  }{%
   \true@sw
  }%
 }{%
  \true@sw
 }%
}%
\def\protect@penalty#1{\protection@box\penalty-#1\relax}%
\newbox\@protection@box
\setbox\@protection@box\vbox to1986sp{\vfil}%
\def\protection@box{\nointerlineskip\copy\@protection@box}%
\def\dead@cycle@repair#1{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \unvbox\@cclv
 \nointerlineskip
 \vbox to#1{\vss}%
 \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
}%
\def\dead@cycle@repair@protected#1{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \begingroup
  \unvbox\@cclv
  \remove@lastbox
  \nointerlineskip
  \advance#1-\ht\@protection@box
  \vbox to#1{\vss}%
  \protection@box % Reinsert protection box
  \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
 \endgroup
}%
\def\dead@cycle{%
 \expandafter\do@@mark
 \expandafter{%
              \@@botmark
             }%
 \unvbox\@cclv
 \@ifnum{\outputpenalty<\@M}{\penalty\outputpenalty}{}%
}%
\def\output@init@document{%
 \ltxgrid@info@sw{\class@info{\string\output@init@document}}{}%
 \global\vsize\vsize
}%
\def\output@prep@document{%
 \ltxgrid@foot@info@sw{\class@info{\string\output@prep@document}\trace@scroll{\showbox\footins\showbox\footsofar}}{}%
 \@ifvoid\footsofar{%
 }{%
  \global\setbox\footins\vbox\bgroup
   \unvbox\footsofar
   \@ifvoid\footins{}{%
    \marry@baselines
    \unvbox\footins
   }%
  \egroup
  \ltxgrid@foot@info@sw{\trace@box\footins}{}%
 }%
}%
\def\output@post@document{}%
\let\@opcol\@undefined
\def\@makecolumn#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\@makecolumn\string#1}}{}%
 \setbox\@outputbox\vbox\bgroup
  \boxmaxdepth\@maxdepth
  \@tempdima\dp\@cclv
  \unvbox\@cclv
  \vskip-\@tempdima
 \egroup
 \xdef\@freelist{\@freelist\@midlist}\global\let\@midlist\@empty
 \show@text@box@size
 \@combinefloats
 #1{%
  \@combineinserts\@outputbox\footins
 }{%
  \combine@foot@inserts\footsofar\footins
 }%
 \set@adj@colht\dimen@
 \count@\vbadness
 \vbadness\@M
 \setbox\@outputbox\vbox to\dimen@\bgroup
  \@texttop
  \dimen@\dp\@outputbox
  \unvbox\@outputbox
  \vskip-\dimen@
  \@textbottom
 \egroup
 \vbadness\count@
 \global\maxdepth\@maxdepth
}%
\let\@makespecialcolbox\@undefined
\def\@combineinserts#1#2{%
 \ltxgrid@foot@info@sw{\class@info{\string\@combineinserts\string#1\string#2}\trace@box#2}{}%
 \setbox#1\vbox\bgroup
  \unvbox#1%
  \@ifvoid{#2}{}{%
   \dimen@\ht#2\advance\dimen@\dp#2\advance\dimen@\skip#2%
   \show@box@size{Combining inserts}#2%
   \vskip\skip#2%
   \setbox\z@\vbox{\footnoterule}\dimen@i\ht\z@
   \color@begingroup
   \normalcolor
   \cleaders\box\z@\vskip\dimen@i\kern-\dimen@i
   \csname combine@insert@\the\pagegrid@col\endcsname#2%
   \color@endgroup
   \kern-\dimen@\kern\dimen@
  }%
 \egroup
 \ltxgrid@foot@info@sw{\trace@box#1}{}%
}%
\def\combine@insert@tw@#1{%
 \compose@footnotes@two#1\@ifvbox{#1}{\unvbox}{\box}#1%
}%
\def\combine@insert@@ne#1{%
 \compose@footnotes@one#1\@ifvbox{#1}{\unvbox}{\box}#1%
}%
\def\twocolumn@grid@setup{%
 \expandafter\let\csname combine@insert@1\endcsname\combine@insert@tw@
 \expandafter\let\csname combine@insert@2\endcsname\combine@insert@@ne
}%
\def\onecolumn@grid@setup{%
 \expandafter\let\csname combine@insert@1\endcsname\combine@insert@@ne
 \expandafter\let\csname combine@insert@2\endcsname\combine@insert@@ne
}%
\let\columngrid@setup\onecolumn@grid@setup
\columngrid@setup
\appdef\@floatplacement{%
 \global\@fpmin\@fpmin
}%
\mathchardef\pagebreak@pen=\@M
\expandafter\let\csname output@-\the\pagebreak@pen\endcsname\relax
\mathchardef\do@startcolumn@pen=10005
\@namedef{output@-\the\do@startcolumn@pen}{\do@startcolumn}%
\def\do@startcolumn{%
 \setbox\@cclv\vbox{\unvbox\@cclv\remove@lastbox\unskip}%
 \clearpage@sw{\@clearfloatplacement}{\@floatplacement}%
 \set@colht
 \@booleanfalse\pfloat@avail@sw
 \begingroup
  \@colht\@colroom
  \@booleanfalse\float@avail@sw
  \@tryfcolumn\test@colfloat
  \float@avail@sw{\aftergroup\@booleantrue\aftergroup\pfloat@avail@sw}{}%
 \endgroup
 \fcolmade@sw{%
  \setbox\@cclv\vbox{\unvbox\@outputbox\unvbox\@cclv}%
  \outputpenalty-\pagebreak@pen
  \dead@cycle
 }{%
  \begingroup
   \let\@elt\@scolelt
   \let\reserved@b\@deferlist\global\let\@deferlist\@empty\reserved@b
  \endgroup
  \clearpage@sw{%
   \outputpenalty\@M
  }{%
   \outputpenalty\do@newpage@pen
  }%
  \dead@cycle
 }%
 \check@deferlist@stuck\do@startcolumn
 \set@vsize
}%
\def\@scolelt#1{\def\@currbox{#1}\@addtonextcol}%
\def\test@colfloat#1{%
 \csname @floatselect@sw@\thepagegrid\endcsname#1{}{\@testtrue}%
 \@if@sw\if@test\fi{}{\aftergroup\@booleantrue\aftergroup\float@avail@sw}%
}%
\def\@addtonextcol{%
 \begingroup
  \@insertfalse
  \@setfloattypecounts
  \csname @floatselect@sw@\thepagegrid\endcsname\@currbox{%
   \@ifnum{\@fpstype=8 }{}{%
     \@ifnum{\@fpstype=24 }{}{%
       \@flsettextmin
       \@reqcolroom \ht\@currbox
       \advance \@reqcolroom \@textmin
       \advance \@reqcolroom \vsize % take into account split insertions
       \advance \@reqcolroom -\pagegoal
       \@ifdim{\@colroom>\@reqcolroom}{%
         \@flsetnum \@colnum
         \@ifnum{\@colnum>\z@}{%
            \@bitor\@currtype\@deferlist
            \@if@sw\if@test\fi{}{%
              \@addtotoporbot
            }%
         }{}%
       }{}%
     }%
   }%
  }{}%
  \@if@sw\if@insert\fi{}{%
    \@cons\@deferlist\@currbox
  }%
 \endgroup
}%
\mathchardef\do@startpage@pen=10006
\@namedef{output@-\the\do@startpage@pen}{\do@startpage}%
\def\do@startpage{%
 \setbox\@cclv\vbox{\unvbox\@cclv\remove@lastbox\unskip}%
 \clearpage@sw{\@clearfloatplacement}{\@dblfloatplacement}%
 \set@colht
 \@booleanfalse\pfloat@avail@sw
 \begingroup
  \@booleanfalse\float@avail@sw
  \@tryfcolumn\test@dblfloat
  \float@avail@sw{\aftergroup\@booleantrue\aftergroup\pfloat@avail@sw}{}%
 \endgroup
 \fcolmade@sw{%
  \global\setbox\pagesofar\vbox{\unvbox\pagesofar\unvbox\@outputbox}%
  \@output@combined@page
 }{%
  \begingroup
   \@booleanfalse\float@avail@sw
   \let\@elt\@sdblcolelt
   \let\reserved@b\@deferlist\global\let\@deferlist\@empty\reserved@b
  \endgroup
  \@ifdim{\@colht=\textheight}{% No luck...
   \pfloat@avail@sw{% ...but a float *was* available!
    \forcefloats@sw{%
     \ltxgrid@warn{Forced dequeueing of floats stalled}%
    }{%
     \ltxgrid@warn{Dequeueing of floats stalled}%
    }%
   }{}%
  }{}%
  \outputpenalty\@M
  \dead@cycle
 }%
 \check@deferlist@stuck\do@startpage
 \set@colht
}%
\def\@output@combined@page{%
 \@combinepage\true@sw
 \@combinedblfloats
 \@outputpage
 \global\pagegrid@cur\@ne
 \protect@penalty\do@startpage@pen
}%
\def\@sdblcolelt#1{\def\@currbox{#1}\@addtodblcol}%
\def\test@dblfloat#1{%
 \@if@notdblfloat{#1}{\@testtrue}{}%
 \@if@sw\if@test\fi{}{\aftergroup\@booleantrue\aftergroup\float@avail@sw}%
}%
\def\@if@notdblfloat#1{\@ifdim{\wd#1<\textwidth}}%
\@booleanfalse\forcefloats@sw
\def\@addtodblcol{%
 \begingroup
  \@if@notdblfloat{\@currbox}{%
   \false@sw
  }{%
   \@setfloattypecounts
   \@getfpsbit \tw@
   \@bitor \@currtype \@deferlist
   \@if@sw\if@test\fi{%
    \false@sw
   }{%
    \@ifodd\@tempcnta{%
     \aftergroup\@booleantrue\aftergroup\float@avail@sw
     \@flsetnum \@dbltopnum
     \@ifnum{\@dbltopnum>\z@}{%
       \@ifdim{\@dbltoproom>\ht\@currbox}{%
        \true@sw
       }{%
        \@ifnum{\@fpstype<\sixt@@n}{%
         \begingroup
          \advance \@dbltoproom \@textmin
          \@ifdim{\@dbltoproom>\ht\@currbox}{%
           \endgroup\true@sw
          }{%
           \endgroup\false@sw
          }%
        }{%
         \false@sw
        }%
       }%
     }{%
      \false@sw
     }%
    }{%
     \false@sw
    }%
   }%
  }%
  {%
   \@tempdima -\ht\@currbox
   \advance\@tempdima
    -\@ifx{\@dbltoplist\@empty}{\dbltextfloatsep}{\dblfloatsep}%
   \global \advance \@dbltoproom \@tempdima
   \global \advance \@colht \@tempdima
   \global \advance \@dbltopnum \m@ne
   \@cons \@dbltoplist \@currbox
  }{%
   \@cons \@deferlist \@currbox
  }%
 \endgroup
}%
\def\@tryfcolumn#1{%
  \global\@booleanfalse\fcolmade@sw
  \@ifx@empty\@deferlist{}{%
    \global\let\@trylist\@deferlist
    \global\let\@failedlist\@empty
    \begingroup
      \dimen@\vsize\advance\dimen@-\pagegoal\@ifdim{\dimen@>\z@}{%
       \advance\@fpmin-\dimen@
      }{}%
      \def\@elt{\@xtryfc#1}\@trylist
    \endgroup
    \fcolmade@sw{%
      \global\setbox\@outputbox\vbox{\vskip \@fptop}%
      \let \@elt \@wtryfc \@flsucceed
      \global\setbox\@outputbox\vbox{\unvbox\@outputbox
        \unskip \vskip \@fpbot
      }%
      \let \@elt \relax
      \xdef\@deferlist{\@failedlist\@flfail}%
      \xdef\@freelist{\@freelist\@flsucceed}%
    }{}%
  }%
}%
\def\@wtryfc #1{%
  \global\setbox\@outputbox\vbox{\unvbox\@outputbox
    \box #1\vskip\@fpsep
  }%
}%
\def\@xtryfc#1#2{%
  \@next\reserved@a\@trylist{}{}% trim \@trylist. Ugly!
  \@currtype \count #2%
  \divide\@currtype\@xxxii\multiply\@currtype\@xxxii
  \@bitor \@currtype \@failedlist
  \@testfp #2%
  #1#2%
  \@ifdim{\ht #2>\@colht   }{\@testtrue}{}%
  \@if@sw\if@test\fi{%
   \@cons\@failedlist #2%
  }{%
   \begingroup
     \gdef\@flsucceed{\@elt #2}%
     \global\let\@flfail\@empty
     \@tempdima\ht #2%
     \def \@elt {\@ztryfc#1}\@trylist
     \@ifdim{\@tempdima >\@fpmin}{%
       \global\@booleantrue\fcolmade@sw
     }{%
       \@cons\@failedlist #2%
     }%
   \endgroup
   \fcolmade@sw{%
     \let \@elt \@gobble
   }{}%
  }%
}%
\def\@ztryfc #1#2{%
  \@tempcnta \count#2%
  \divide\@tempcnta\@xxxii\multiply\@tempcnta\@xxxii
  \@bitor \@tempcnta {\@failedlist \@flfail}%
  \@testfp #2%
  #1#2%
  \@tempdimb\@tempdima
  \advance\@tempdimb \ht#2\advance\@tempdimb\@fpsep
  \@ifdim{\@tempdimb >\@colht}{%
    \@testtrue
  }{}%
  \@if@sw\if@test\fi{%
    \@cons\@flfail #2%
  }{%
    \@cons\@flsucceed #2%
    \@tempdima\@tempdimb
  }%
}%
\def\newpage@prep{%
  \if@noskipsec
    \ifx \@nodocument\relax
      \leavevmode
      \global \@noskipsecfalse
    \fi
  \fi
  \if@inlabel
    \leavevmode
    \global \@inlabelfalse
  \fi
  \if@nobreak \@nobreakfalse \everypar{}\fi
  \par
}%
\def \newpage {%
 \newpage@prep
 \do@output@MVL{%
  \vfil
  \penalty-\pagebreak@pen
 }%
}%
\def\clearpage{%
 \newpage@prep
 \do@output@MVL{%
  \vfil
  \penalty-\pagebreak@pen
  \global\@booleantrue\clearpage@sw
  \protect@penalty\do@startcolumn@pen
  \protect@penalty\do@endpage@pen
 }%
 \do@output@MVL{%
  \global\@booleanfalse\clearpage@sw
 }%
}%
\def\cleardoublepage{%
 \clearpage
 \@if@sw\if@twoside\fi{%
  \@ifodd\c@page{}{%
   \null\clearpage
  }%
 }{}%
}%
\@booleanfalse\clearpage@sw
\mathchardef\do@endpage@pen=10007
\@namedef{output@-\the\do@endpage@pen}{\csname end@column@\thepagegrid\endcsname}%
\mathchardef\do@newpage@pen=10001
\expandafter\let\csname output@-\the\do@newpage@pen\endcsname\relax
\def\@clearfloatplacement{%
 \global\@topnum     \maxdimen
 \global\@toproom    \maxdimen
 \global\@botnum     \maxdimen
 \global\@botroom    \maxdimen
 \global\@colnum     \maxdimen
 \global\@dbltopnum  \maxdimen
 \global\@dbltoproom \maxdimen
 \global\@textmin    \z@
 \global\@fpmin      \z@
 \let\@testfp\@gobble
 \appdef\@setfloattypecounts{\@fpstype16\advance\@fpstype\m@ne}%
}%
\let\@doclearpage\@undefined
\let\@makefcolumn\@undefined
\let\@makecol\@undefined
\def\clr@top@firstmark{%
 \global\let\saved@@topmark\@undefined
 \global\let\saved@@firstmark\@empty
 \global\let\saved@@botmark\@empty
}%
\clr@top@firstmark
\def\set@top@firstmark{%
 \@ifxundefined\saved@@topmark{\expandafter\gdef\expandafter\saved@@topmark\expandafter{\@@topmark}}{}%
 \@if@empty\saved@@firstmark{\expandafter\gdef\expandafter\saved@@firstmark\expandafter{\@@firstmark}}{}%
 \@if@empty\@@botmark{}{\expandafter\gdef\expandafter\saved@@botmark\expandafter{\@@botmark}}%
}%
\appdef\@outputpage@tail{%
 \clr@top@firstmark
}%
\def\@float#1{%
 \@ifnextchar[{%
  \@yfloat\width@float{#1}%
 }{%
  \@ifxundefined@cs{fps@#1}{}{\expandafter\let\expandafter\fps@\csname fps@#1\endcsname}%
  \expandafter\@argswap\expandafter{\expandafter[\fps@]}{\@yfloat\width@float{#1}}%
 }%
}%
\def\@dblfloat#1{%
 \@ifnum{\pagegrid@col=\@ne}{%
  \@float{#1}%
 }{%
  \@ifnextchar[{%
   \@yfloat\widthd@float{#1}%
  }{%
   \@ifxundefined@cs{fpsd@#1}{}{\expandafter\let\expandafter\fpsd@\csname fpsd@#1\endcsname}%
   \expandafter\@argswap\expandafter{\expandafter[\fpsd@]}{\@yfloat\widthd@float{#1}}%
  }%
 }%
}%
\def\@yfloat#1#2[#3]{%
 \@xfloat{#2}[#3]%
 \hsize#1\linewidth\hsize
 \let\set@footnotewidth\@empty
 \minipagefootnote@init
}%
\def\fps@{tbp}%
\def\fpsd@{tp}%
\def\width@float{\columnwidth}%
\def\widthd@float{\textwidth}%
\def\end@float{%
 \end@@float{%
  \check@currbox@count
 }%
}%
\def\end@dblfloat{%
 \@ifnum{\pagegrid@col=\@ne}{%
  \end@float
 }{%
  \end@@float{%
   \@iffpsbit\@ne{\global\advance\count\@currbox\m@ne}{}%
   \@iffpsbit\f@ur{\global\advance\count\@currbox-4\relax}{}%
   \global\wd\@currbox\textwidth % Klootch
   \check@currbox@count
  }%
 }%
}%
\def\end@@float#1{%
 \minipagefootnote@here
 \@endfloatbox
 #1%
 \@ifnum{\@floatpenalty <\z@}{%
  \@largefloatcheck
  \@cons\@currlist\@currbox
  \@ifnum{\@floatpenalty <-\@Mii}{%
   \do@output@cclv{\@add@float}%
  }{%
   \vadjust{\do@output@cclv{\@add@float}}%
   \@Esphack
  }%
 }{}%
}%
\newcommand\float@end@float{%
 \@endfloatbox
 \global\setbox\@currbox\float@makebox\columnwidth
 \let\@endfloatbox\relax
 \end@float
}%
\newcommand\float@end@ltx{%
 \end@@float{%
  \global\setbox\@currbox\float@makebox\columnwidth
  \check@currbox@count
 }%
}%
\newcommand\newfloat@float[3]{%
 \@namedef{ext@#1}{#3} %!
 \let\float@do=\relax
 \xdef\@tempa{\noexpand\float@exts{\the\float@exts \float@do{#3}}}%
 \@tempa
 \floatplacement{#1}{#2}%
 \@ifundefined{fname@#1}{\floatname{#1}{#1}}{} %!
 \expandafter\edef\csname ftype@#1\endcsname{\value{float@type}}%
 \addtocounter{float@type}{\value{float@type}} %!
 \restylefloat{#1}%
 \expandafter\edef\csname fnum@#1\endcsname{%
  \expandafter\noexpand\csname fname@#1\endcsname{} %!
  \expandafter\noexpand\csname the#1\endcsname
 }
 \@ifnextchar[%]
  {%
   \float@newx{#1}%
  }{%
   \@ifundefined{c@#1}{\newcounter{#1}\@namedef{the#1}{\arabic{#1}}}{}%
  }%
}%
\newcommand\newfloat@ltx[3]{%
 \@namedef{ext@#1}{#3}%
 \let\float@do=\relax
 \xdef\@tempa{\noexpand\float@exts{\the\float@exts \float@do{#3}}}%
 \@tempa
 \floatplacement{#1}{#2}%
 \@ifundefined{fname@#1}{\floatname{#1}{#1}}{}%
 \expandafter\edef\csname ftype@#1\expandafter\endcsname\expandafter{\the\c@float@type}%
 \addtocounter{float@type}{\value{float@type}}%
 \restylefloat{#1}%
 \expandafter\edef\csname fnum@#1\endcsname{%
  \expandafter\noexpand\csname fname@#1\endcsname{}%
  \expandafter\noexpand\csname the#1\endcsname
 }
 \@ifnextchar[%]
  {%
   \float@newx{#1}%
  }{%
   \@ifundefined{c@#1}{\newcounter{#1}\@namedef{the#1}{\arabic{#1}}}{}%
  }%
}%
\appdef\document@inithook{%
 \@ifxundefined\newfloat{}{%
  \@ifx{\float@end\float@end@float}{%
   \@ifx{\newfloat\newfloat@float}{\true@sw}{\false@sw}%
   }{\false@sw}%
   {%
    \class@warn{Repair the float package}%
    \let\float@end\float@end@ltx
    \let\newfloat\newfloat@ltx
   }{%
    \class@warn{Failed to patch the float package}%
   }%
 }%
}%
\def\@iffpsbit#1{%
 \begingroup
  \@tempcnta\count\@currbox
  \divide\@tempcnta#1\relax
  \@ifodd\@tempcnta{\aftergroup\true@sw}{\aftergroup\false@sw}%
 \endgroup
}%
\def\check@currbox@count{%
 \@ifnum{\count\@currbox>\z@}{%
  \count@\count\@currbox\divide\count@\sixt@@n\multiply\count@\sixt@@n
  \@tempcnta\count\@currbox\advance\@tempcnta-\count@
  \@ifnum{\@tempcnta=\z@}{%
   \ltxgrid@warn{Float cannot be placed}%
  }{}%
  \expandafter\tally@float\expandafter{\@captype}%
 }{%
 }%
}%
\providecommand\minipagefootnote@init{}%
\providecommand\minipagefootnote@here{}%
\providecommand\tally@float[1]{}%
\let\@specialoutput\@undefined
\def\@add@float{%
 \@pageht\ht\@cclv\@pagedp\dp\@cclv
 \unvbox\@cclv
 \@next\@currbox\@currlist{%
  \csname @floatselect@sw@\thepagegrid\endcsname\@currbox{%
   \@ifnum{\count\@currbox>\z@}{%
    \advance \@pageht \@pagedp
    \advance \@pageht \vsize \advance \@pageht -\pagegoal
    \@addtocurcol
   }{%
    \@addmarginpar
   }%
  }{%
   \@resethfps
   \@cons\@deferlist\@currbox
  }%
 }{\@latexbug}%
 \@ifnum{\outputpenalty<\z@}{%
  \@if@sw\if@nobreak\fi{%
   \nobreak
  }{%
   \addpenalty \interlinepenalty
  }%
 }{}%
 \set@vsize
}%
\let\@reinserts\@undefined
\def \@addtocurcol {%
   \@insertfalse
   \@setfloattypecounts
   \ifnum \@fpstype=8
   \else
     \ifnum \@fpstype=24
     \else
       \@flsettextmin
       \advance \@textmin \@textfloatsheight
       \@reqcolroom \@pageht
       \ifdim \@textmin>\@reqcolroom
         \@reqcolroom \@textmin
       \fi
       \advance \@reqcolroom \ht\@currbox
       \ifdim \@colroom>\@reqcolroom
         \@flsetnum \@colnum
         \ifnum \@colnum>\z@
           \@bitor\@currtype\@deferlist
           \if@test
           \else
             \@bitor\@currtype\@botlist
             \if@test
               \@addtobot
             \else
               \ifodd \count\@currbox
                 \advance \@reqcolroom \intextsep
                 \ifdim \@colroom>\@reqcolroom
                   \global \advance \@colnum \m@ne
                   \global \advance \@textfloatsheight \ht\@currbox
                   \global \advance \@textfloatsheight 2\intextsep
                   \@cons \@midlist \@currbox
                   \if@nobreak
                     \nobreak
                     \@nobreakfalse
                     \everypar{}%
                   \else
                     \addpenalty \interlinepenalty
                   \fi
                   \vskip \intextsep
                   \unvbox\@currbox %AO
                   \penalty\interlinepenalty
                   \vskip\intextsep
                   \ifnum\outputpenalty <-\@Mii \vskip -\parskip\fi
                   \outputpenalty \z@
                   \@inserttrue
                 \fi
               \fi
               \if@insert
               \else
                 \@addtotoporbot
               \fi
             \fi
           \fi
         \fi
       \fi
     \fi
   \fi
   \if@insert
   \else
     \@resethfps
     \@cons\@deferlist\@currbox
   \fi
}%
\@twocolumnfalse
\let\@twocolumntrue\@twocolumnfalse
\def\@addmarginpar{%
 \@next\@marbox\@currlist{%
  \@cons\@freelist\@marbox\@cons\@freelist\@currbox
 }\@latexbug
 \setbox\@marbox\hb@xt@\columnwidth{%
  \csname @addmarginpar@\thepagegrid\endcsname{%
   \hskip-\marginparsep\hskip-\marginparwidth
   \box\@currbox
  }{%
   \hskip\columnwidth\hskip\marginparsep
   \box\@marbox
  }%
  \hss
 }%
 \setbox\z@\box\@currbox
    \@tempdima\@mparbottom
    \advance\@tempdima -\@pageht
    \advance\@tempdima\ht\@marbox
 \@ifdim{\@tempdima >\z@}{%
   \@latex@warning@no@line {Marginpar on page \thepage\space moved}%
 }{%
   \@tempdima\z@
 }%
    \global\@mparbottom\@pageht
    \global\advance\@mparbottom\@tempdima
    \global\advance\@mparbottom\dp\@marbox
    \global\advance\@mparbottom\marginparpush
    \advance\@tempdima -\ht\@marbox
    \global\setbox \@marbox
                   \vbox {\vskip \@tempdima
                          \box \@marbox}%
    \global \ht\@marbox \z@
    \global \dp\@marbox \z@
    \kern -\@pagedp
    \nointerlineskip
  \box\@marbox
    \nointerlineskip
    \hbox{\vrule \@height\z@ \@width\z@ \@depth\@pagedp}%
}%
\newenvironment{turnpage}{%
 \def\width@float{\textheight}%
 \def\widthd@float{\textheight}%
 \appdef\@endfloatbox{%
  \@ifxundefined\@currbox{%
   \ltxgrid@warn{Cannot rotate! Not a float}%
  }{%
   \setbox\@currbox\vbox to\textwidth{\vfil\unvbox\@currbox\vfil}%
   \global\setbox\@currbox\vbox{\rotatebox{90}{\box\@currbox}}%
  }%
 }%
}{%
}%
\def\rotatebox@dummy#1#2{%
 \ltxgrid@warn{You must load the graphics or graphicx package in order to use the turnpage environment}%
 #2%
}%
\appdef\document@inithook{%
 \@ifxundefined\rotatebox{\let\rotatebox\rotatebox@dummy}{}%
}%
\@namedef{output@-1073741824}{%
 \deadcycles\z@
 \void@cclv
}%
\mathchardef\save@column@pen=10016
\@namedef{output@-\the\save@column@pen}{\save@column}%
\let \@cclv@saved \@holdpg
\let \@holdpg \@undefined
\def\save@column{%
 \@ifvoid\@cclv@saved{%
  \set@top@firstmark
  \global\@topmark@saved\expandafter{\@@topmark}%
 }{}%
 \global\setbox\@cclv@saved\vbox{%
  \@ifvoid\@cclv@saved{}{%
   \unvbox\@cclv@saved
   \marry@baselines
  }%
  \unvbox\@cclv
  \lose@breaks
  \remove@lastbox
 }%
}%
\newtoks\@topmark@saved
\def\prep@cclv{%
 \void@cclv
 \setbox\@cclv\box\@cclv@saved
 \vbadness\@M
}%
\mathchardef\save@column@insert@pen=10017
\@namedef{output@-\the\save@column@insert@pen}{\toggle@insert{\savecolumn@holding}{\savecolumn@moving}}%
\def\savecolumn@holding{%
 \@if@exceed@pagegoal{\unvcopy\@cclv\remove@lastbox}{%
  \setbox\z@\vbox{\unvcopy\@cclv\remove@lastbox}%
  \outputdebug@sw{\trace@box\z@}{}%
  \dimen@\ht\@cclv\advance\dimen@-\ht\z@
  \dead@cycle@repair@protected\dimen@
 }{%
  \dead@cycle
 }%
}%
\def\savecolumn@moving{%
 \ltxgrid@info@sw{\class@info{\string\savecolumn@moving}}{}%
 \@cclv@nontrivial@sw{%
  \save@column
 }{%
  \void@cclv
 }%
 \@ifvoid\footins{}{%
  \ltxgrid@foot@info@sw{\class@info{\string\savecolumn@moving}\trace@scroll{\showbox\footins@saved\showbox\footins}}{}%
  \@ifvoid\footins@saved{%
   \global\setbox\footins@saved\box\footins
  }{%
   \global\setbox\footins@saved\vbox\bgroup
    \unvbox\footins@saved
    \marry@baselines
    \unvbox\footins
   \egroup
  }%
  \ltxgrid@foot@info@sw{\trace@box\footins@saved}{}%
  \protect@penalty\save@column@insert@pen
 }%
}%
\newbox\footins@saved
\newbox\footins@recovered
\newbox\column@recovered
\mathchardef\save@message@pen=10018
\@namedef{output@-\the\save@message@pen}{\save@message}%
\def\save@message{%
 \void@cclv
 \toks@\expandafter{\@@firstmark}%
 \expandafter\gdef\expandafter\@message@saved\expandafter{\the\toks@}%
 \expandafter\do@@mark\expandafter{\the\@topmark@saved}%
}%
\gdef\@message@saved{}%
\mathchardef\execute@message@pen=10019
\@namedef{output@-\the\execute@message@pen}{\@message@saved}%
\def\execute@message{%
 \@execute@message\save@column@pen
}%
\def\execute@message@insert#1{%
 \@execute@message\save@column@insert@pen{%
  \setbox \footins \box \footins@saved
  \ltxgrid@foot@info@sw{\class@info{\string\execute@message@insert}\trace@box\footins}{}%
  #1%
 }%
}%
\long\def\@execute@message#1#2{%
 \begingroup
  \dimen@\prevdepth\@ifdim{\dimen@<\z@}{\dimen@\z@}{}%
  \setbox\z@\vbox{%
   \protect@penalty#1%
   \protection@box
   \toks@{\prep@cclv#2}%
   \@@mark{\the\toks@}%
   \penalty-\save@message@pen
   \setbox\z@\null\dp\z@\dimen@\ht\z@-\dimen@
   \nointerlineskip\box\z@
   \penalty-\execute@message@pen
  }\unvbox\z@
 \endgroup
}%
\def\do@output@cclv{\execute@message}%
\def\do@output@MVL#1{%
 \@ifvmode{%
  \begingroup\execute@message{\unvbox\@cclv#1}\endgroup
 }{%
  \@ifhmode{%
   \vadjust{\execute@message{\unvbox\@cclv#1}}%
  }{%
   \@latexerr{\string\do@output@MVL\space cannot be executed in this mode!}\@eha
  }%
 }%
}%
\def\lose@breaks{%
 \loopwhile{%
  \count@\lastpenalty
  \@ifnum{\count@=\@M}{%
   \unpenalty\true@sw
  }{%
   \false@sw
  }%
 }%
}%
\def\removestuff{\do@output@MVL{\unskip\unpenalty}}%
\def\removephantombox{%
 \vadjust{%
  \execute@message{%
   \unvbox\@cclv
   \remove@lastbox
   \unskip
   \unskip
   \unpenalty
   \penalty\predisplaypenalty
   \vskip\abovedisplayskip
  }%
 }%
}%
\def\addstuff#1#2{\edef\@tempa{\noexpand\do@output@MVL{\noexpand\@addstuff{#1}{#2}}}\@tempa}%
\def\@addstuff#1#2{%
 \skip@\lastskip\unskip
 \count@\lastpenalty\unpenalty
 \@if@empty{#1}{}{\penalty#1\relax}%
 \@ifnum{\count@=\z@}{}{\penalty\count@}%
 \vskip\skip@
 \@if@empty{#2}{}{\vskip#2\relax}%
}%
\def\replacestuff#1#2{\edef\@tempa{\noexpand\do@output@MVL{\noexpand\@replacestuff{#1}{#2}}}\@tempa}%
\def\@replacestuff#1#2{%
 \skip@\lastskip\unskip
 \count@\lastpenalty\unpenalty
 \@if@empty{#1}{}{%
 \@ifnum{\count@>\@M}{}{%
   \@ifnum{\count@=\z@}{\count@=#1\relax}{%
    \@ifnum{\count@<#1\relax}{}{%
     \count@=#1\relax
    }%
   }%
 }%
 }%
 \@ifnum{\count@=\z@}{}{\penalty\count@}%
 \@if@empty{#2}{}{%
  \@tempskipa#2\relax
  \@ifdim{\z@>\@tempskipa}{%
   \advance\skip@-\@tempskipa
  }{%
   \@ifdim{\skip@>\@tempskipa}{}{%
    \skip@\@tempskipa
   }%
  }%
 }%
 \vskip\skip@
}%
\def\move@insertions{\global\holdinginserts\z@}%
\def\hold@insertions{\global\holdinginserts\@ne}%
\hold@insertions
\def\toggle@insert#1#2{%
 \@ifnum{\holdinginserts>\z@}{\move@insertions#1}{\hold@insertions#2}%
}%
\def\do@columngrid#1#2{%
 \par
 \expandafter\let\expandafter\@tempa\csname open@column@#1\endcsname
 \@ifx{\relax\@tempa}{%
  \ltxgrid@warn{Unknown page grid #1. No action taken}%
 }{%
  \do@output@MVL{\start@column{#1}{#2}}%
 }%
}%
\def\start@column#1#2{%
 \def\@tempa{#1}\@ifx{\@tempa\thepagegrid}{%
  \ltxgrid@info{Already in page grid \thepagegrid. No action taken}%
 }{%
  \expandafter\execute@message@insert
  \expandafter{%
               \csname shut@column@\thepagegrid\expandafter\endcsname
               \csname open@column@#1\endcsname{#2}%
               \set@vsize
             }%
 }%
}%
\def\thepagegrid{one}%
\newbox\pagesofar
\newbox\footsofar
\def\combine@foot@inserts#1#2{%
  \ltxgrid@info@sw{\class@info{\string\combine@foot@inserts\string#1\string#2}}{}%
  \@ifvoid#1{%
    \ltxgrid@foot@info@sw{\trace@box#2}{}\global\setbox#1\box#2%
  }{%
   \global\setbox#1\vbox\bgroup
    \ltxgrid@foot@info@sw{\trace@box#1}{}\unvbox#1%
    \@ifvoid#2{}{%
     \marry@baselines
     \ltxgrid@foot@info@sw{\trace@box#2}{}\unvbox#2%
    }%
   \egroup
  }%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
}%
\newcommand\onecolumngrid{\do@columngrid{one}{\@ne}}%
\let\onecolumn\@undefined
\def\open@column@one#1{%
 \ltxgrid@info@sw{\class@info{\string\open@column@one\string#1}}{}%
 \unvbox\pagesofar
 \@ifvoid{\footsofar}{}{%
  \insert\footins\bgroup\unvbox\footsofar\egroup
  \penalty\z@
 }%
 \gdef\thepagegrid{one}%
 \global\pagegrid@col#1%
 \global\pagegrid@cur\@ne
 \global\count\footins\@m
 \global\divide\count\footins\tw@
 \set@column@hsize\pagegrid@col
 \set@colht
}%
\def\shut@column@one{%
 \ltxgrid@info@sw{\class@info{\string\shut@column@one}}{}%
 \@makecolumn\false@sw
 \global\setbox\pagesofar\vbox\bgroup
  \recover@column\@outputbox\footsofar\column@recovered\footins@recovered
 \egroup
 \begingroup\setbox\z@\box\@outputbox\endgroup
 \combine@foot@inserts\footsofar\footins
 \set@colht
}%
\def\float@column@one{%
 \@makecolumn\true@sw
 \@outputpage
}%
\def\end@column@one{%
 \unvbox\@cclv\remove@lastbox
 \protect@penalty\do@newpage@pen
}%
\def\output@column@one{%
 \@outputpage
}%
\def\@addmarginpar@one{%
 \@if@sw\if@mparswitch\fi{%
  \@ifodd\c@page{\false@sw}{\true@sw}%
 }{\false@sw}{%
  \@if@sw\if@reversemargin\fi{\false@sw}{\true@sw}%
 }{%
  \@if@sw\if@reversemargin\fi{\true@sw}{\false@sw}%
 }%
}%
\def\@floatselect@sw@one#1{\true@sw}%
\def\onecolumngrid@push{%
 \do@output@MVL{%
  \@ifnum{\pagegrid@col=\@ne}{%
   \global\let\restorecolumngrid\@empty
  }{%
   \xdef\restorecolumngrid{%
    \noexpand\start@column{\thepagegrid}{\the\pagegrid@col}%
   }%
   \start@column{one}{\@ne}%
  }%
 }%
}%
\def\onecolumngrid@pop{%
 \do@output@MVL{\restorecolumngrid}%
}%
\newcommand\twocolumngrid{\do@columngrid{mlt}{\tw@}}%
\let\twocolumn\@undefined
\let\@topnewpage\@undefined
\def\open@column@mlt#1{%
 \ltxgrid@info@sw{\class@info{\string\open@column@mlt\string#1}}{}%
 \@ifvoid{\footsofar}{}{%
  \insert\footins\bgroup\unvbox\footsofar\egroup
 }%
 \gdef\thepagegrid{mlt}%
 \global\pagegrid@col#1%
 \global\pagegrid@cur\@ne
 \global\count\footins\@m
 \set@column@hsize\pagegrid@col
 \set@colht
}%
\def\shut@column@mlt{%
 \ltxgrid@info@sw{\class@info{\string\shut@column@mlt}}{}%
 \@cclv@nontrivial@sw{%
  \@makecolumn\false@sw
  \@ifnum{\pagegrid@cur<\pagegrid@col}{%
   \expandafter\global\expandafter\setbox\csname col@\the\pagegrid@cur\endcsname\box\@outputbox
   \global\advance\pagegrid@cur\@ne
  }{}%
 }{%
  \void@cclv
 }%
 \@ifnum{\pagegrid@cur>\@ne}{%
  \csname balance@\the\pagegrid@col\endcsname
  \grid@column\@outputbox{}%
  \@combinepage\false@sw
  \@combinedblfloats
  \global\setbox\pagesofar\box\@outputbox
  \show@pagesofar@size
 }{}%
 \set@colht
}%
\def\float@column@mlt{%
  \@output@combined@page
}%
\def\end@column@mlt{%
 \@ifx@empty\@toplist{%
  \@ifx@empty\@botlist{%
   \@ifx@empty\@dbltoplist{%
    \@ifx@empty\@deferlist{%
     \@ifnum{\pagegrid@cur=\@ne}{%
      \false@sw
     }{%
      \true@sw
     }%
    }{%
     \true@sw
    }%
   }{%
    \true@sw
   }%
  }{%
   \true@sw
  }%
 }{%
  \true@sw
 }%
 % true = kick out a column and try again
 {%
  \@cclv@nontrivial@sw{%
   \unvbox\@cclv\remove@lastbox
  }{%
   \unvbox\@cclv\remove@lastbox\unskip\null
  }%
  \protect@penalty\do@newpage@pen
  \protect@penalty\do@endpage@pen
 }{%
  \unvbox\@cclv\remove@lastbox
 }%
}%
\def\output@column@mlt{%
 \@ifnum{\pagegrid@cur<\pagegrid@col}{%
  \expandafter\global\expandafter\setbox\csname col@\the\pagegrid@cur\endcsname\box\@outputbox
  \global\advance\pagegrid@cur\@ne
 }{%
  \set@adj@colht\dimen@
  \grid@column\@outputbox{}%
  \@output@combined@page
 }%
}%
\let\@outputdblcol\@undefined
\def\@floatselect@sw@mlt#1{\@if@notdblfloat{#1}}%
\def\@addmarginpar@mlt{% emits a boolean
 \@ifnum{\pagegrid@cur=\@ne}%
}%
\def\set@footnotewidth@one{%
 \hsize\columnwidth
 \linewidth\hsize
}%
\def\set@footnotewidth@two{\set@footnotewidth@mlt\tw@}%
\def\set@footnotewidth@mlt#1{%
 \hsize\textwidth
 \advance\hsize\columnsep
 \divide\hsize#1%
 \advance\hsize-\columnsep
 \linewidth\hsize
}%
\def\compose@footnotes@one#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\compose@footnotes@one\string#1}\trace@box#1}{}%
}%
\let\compose@footnotes\compose@footnotes@one
\def\compose@footnotes@two#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\compose@footnotes@two\string#1}\trace@box#1}{}%
 \setbox\z@\box\@tempboxa
 \let\recover@column\recover@column@null
 \let\marry@baselines\@empty
 \balance@two#1\@tempboxa
 \global\setbox#1\hbox to\textwidth{\box#1\hfil\box\@tempboxa}%
 \ltxgrid@foot@info@sw{\trace@box#1}{}%
}%
\let\pagegrid@cur\col@number
\let\col@number\@undefined
\newcount\pagegrid@col
\pagegrid@cur\@ne
\expandafter\let\csname col@\the\pagegrid@cur\endcsname\@leftcolumn
\let\@leftcolumn\@undefined
\pagegrid@col\tw@
\def\pagegrid@init{%
 \advance\pagegrid@cur\@ne
 \@ifnum{\pagegrid@cur<\pagegrid@col}{%
  \csname newbox\expandafter\endcsname\csname  col@\the\pagegrid@cur\endcsname
  \pagegrid@init
 }{%
 }%
}%
\appdef\class@documenthook{%
 \pagegrid@init
}%
\def\grid@column#1#2{%
 \ltxgrid@info@sw{\class@info{\string\grid@column\string#1}}{}%
 \global\setbox#1\vbox\bgroup
  \hb@xt@\textwidth\bgroup
   \vrule\@height\z@\@width\z@\@if@empty{#2}{}{\@depth#2}%
   \pagegrid@cur\@ne
   \@ifnum{\pagegrid@cur<\pagegrid@col}{\loopwhile{\append@column@\pagegrid@cur\pagegrid@col}}{}%
   \box@column#1%
  \egroup
  \vskip\z@skip
 \egroup
}%
\def\append@column@#1#2{%
 \expandafter\box@column\csname col@\the#1\endcsname
 \hfil\vrule\@width\columnseprule\hfil
 \advance#1\@ne
 \@ifnum{#1<#2}%
}%
\def\box@column#1{%
 \ltxgrid@info@sw{\class@info{\string\box@column\string#1}}{}%
 \raise\topskip
 \hb@xt@\columnwidth\bgroup
  \dimen@\ht#1\@ifdim{\dimen@>\@colht}{\dimen@\@colht}{}%
  \count@\vbadness\vbadness\@M
  \dimen@ii\vfuzz\vfuzz\maxdimen
  \ltxgrid@info@sw{\saythe\@colht\saythe\dimen@}{}%
  \vtop to\dimen@\bgroup
   \hrule\@height\z@
   \unvbox#1%
   \raggedcolumn@skip
  \egroup
  \vfuzz\dimen@ii
  \vbadness\count@
  \hss
 \egroup
}%
\def\marry@baselines{%
 \begingroup
  \setbox\z@\lastbox
  \@ifvoid{\z@}{%
   \endgroup
  }{%
   \aftergroup\kern
   \aftergroup-%
   \expandafter\box\expandafter\z@\expandafter\endgroup\the\dp\z@\relax
  }%
 \vskip\marry@skip\relax
}%
\gdef\marry@skip{\z@skip}%
\def\set@marry@skip{%
 \begingroup
  \skip@\baselineskip\advance\skip@-\topskip
  \@ifdim{\skip@>\z@}{%
   \xdef\marry@skip{\the\skip@}%
  }{}%
 \endgroup
}%
\appdef\document@inithook{%
 \@ifxundefined\raggedcolumn@sw{\@booleanfalse\raggedcolumn@sw}{}%
}%
\def\raggedcolumn@skip{%
 \vskip\z@\raggedcolumn@sw{\@plus.0001fil\@minus.0001fil}{}\relax
}%
\def\@combinepage#1{%
 \ltxgrid@foot@info@sw{\class@info{\string\@combinepage\string#1}}{}%
 \@ifvoid\pagesofar{}{%
  \setbox\@outputbox\vbox{%
   \unvbox\pagesofar
   \marry@baselines
   \unvbox\@outputbox
  }%
 }%
 #1{%
  \@ifvoid\footsofar{}{%
   \show@box@size{Combining page footnotes}\footsofar
   \setbox\footins\box\footsofar
   \compose@footnotes
   \@combineinserts\@outputbox\footins
  }%
 }{%
 }%
}%
\def \@cflt{%
 \let \@elt \@comflelt
 \setbox\@tempboxa \vbox{}%
 \@toplist
 \setbox\@outputbox \vbox{%
  \boxmaxdepth \maxdepth
  \unvbox\@tempboxa\unskip
  \topfigrule\vskip \textfloatsep
  \unvbox\@outputbox
 }%
 \let\@elt\relax
 \xdef\@freelist{\@freelist\@toplist}%
 \global\let\@toplist\@empty
}%
\def \@cflb {%
 \let\@elt\@comflelt
 \setbox\@tempboxa \vbox{}%
 \@botlist
 \setbox\@outputbox \vbox{%
  \unvbox\@outputbox
  \vskip \textfloatsep\botfigrule
  \unvbox\@tempboxa\unskip
 }%
 \let\@elt\relax
 \xdef\@freelist{\@freelist\@botlist}%
 \global \let \@botlist\@empty
}%
\def\@combinedblfloats{%
 \@ifx@empty\@dbltoplist{}{%
  \setbox\@tempboxa\vbox{}%
  \let\@elt\@comdblflelt\@dbltoplist
  \let\@elt\relax\xdef\@freelist{\@freelist\@dbltoplist}%
  \global\let\@dbltoplist\@empty
  \setbox\@outputbox\vbox{%
   %\boxmaxdepth\maxdepth   %% probably not needed, CAR
   \unvbox\@tempboxa\unskip
   \@ifnum{\@dbltopnum>\m@ne}{\dblfigrule}{}%FIXME: how is \@dbltopnum maintained?
   \vskip\dbltextfloatsep
   \unvbox\@outputbox
  }%
 }%
}%
\def\set@column@hsize#1{%
 \pagegrid@col#1%
 \global\columnwidth\textwidth
 \global\advance\columnwidth\columnsep
 \global\divide\columnwidth\pagegrid@col
 \global\advance\columnwidth-\columnsep
 \global\hsize\columnwidth
 \global\linewidth\columnwidth
 \skip@\baselineskip\advance\skip@-\topskip
 \@ifnum{\pagegrid@col>\@ne}{\set@marry@skip}{}%
}%
\def\set@colht{%
 \set@adj@textheight\@colht
 \global\let\enlarge@colroom\@empty
 \set@colroom
}%
\def\set@adj@textheight#1{%
 \ltxgrid@info@sw{\class@info{\string\set@adj@textheight\string#1}\saythe\textheight}{}%
 #1\textheight
 \def\@elt{\adj@page#1}%
 \@booleantrue\firsttime@sw\@dbltoplist
 \let\@elt\relax
 \global#1#1\relax
 \ltxgrid@info@sw{\saythe#1}{}%
}%
\def\set@colroom{%
 \ltxgrid@info@sw{\class@info{\string\set@colroom}}{}%
 \set@adj@colht\@colroom
 \@if@empty\enlarge@colroom{}{%
  \global\advance\@colroom\enlarge@colroom\relax
  \ltxgrid@info@sw{\saythe\@colroom}{}%
 }%
 \@ifdim{\@colroom>\topskip}{}{%
  \ltxgrid@info{Not enough room: \string\@colroom=\the\@colroom; increasing to \the\topskip}%
  \@colroom\topskip
 }%
 \global\@colroom\@colroom
 \set@vsize
}%
\def\set@vsize{%
 \global\vsize\@colroom
 \ltxgrid@info@sw{\class@info{\string\set@vsize\string\vsize=\string\colroom}\saythe\vsize}{}%
}%
\def\set@adj@colht#1{%
 #1\@colht
 \ltxgrid@info@sw{\class@info{\string\set@adj@colht\string#1-\string\pagesofar}\saythe#1}{}%
 \@ifvoid\pagesofar{}{%
  \advance#1-\ht\pagesofar\advance#1-\dp\pagesofar
  \ltxgrid@info@sw{\class@info{\string\pagesofar}\saythe#1}{}%
 }%
 \def\@elt{\adj@column#1}%
 \@booleantrue\firsttime@sw\@toplist
 \@booleantrue\firsttime@sw\@botlist
 \let\@elt\relax
}%
\def\adj@column#1#2{%
 \advance#1-\ht#2%
 \advance#1-\firsttime@sw{\textfloatsep\@booleanfalse\firsttime@sw}{\floatsep}%
 \ltxgrid@info@sw{\class@info{\string\adj@column\string#1-\string#2}\saythe#1}{}%
}%
\def\adj@page#1#2{%
 \advance#1-\ht#2%
 \advance#1-\firsttime@sw{\dbltextfloatsep\@booleanfalse\firsttime@sw}{\dblfloatsep}%
 \ltxgrid@info@sw{\class@info{\string\adj@page\string#1-\string#2}\saythe#1}{}%
}%
\def\set@adj@box#1#2{%
 \@ifvoid#2{}{%
  \advance#1-\ht#2\advance#1-\dp#2%
  \@booleantrue\temp@sw
  \ltxgrid@foot@info@sw{\class@info{\string\set@adj@box\string#2}\saythe#1}{}%
 }%
}%
\appdef\@outputpage@tail{%
 \set@colht          % FIXME: needed?
 \@floatplacement    % FIXME: needed?
 \@dblfloatplacement % FIXME: needed?
}%
\begingroup
 \catcode`\1=\cat@letter
 \catcode`\2=\cat@letter
 \toks@{%
  \setbox\footins\box\footsofar
  \balance@two\col@1\@outputbox
  \global\setbox\col@1\box\col@1
  \global\setbox\@outputbox\box\@outputbox
  \combine@foot@inserts\footsofar\footins
 }%
 \aftergroup\def\aftergroup\balance@2\expandafter
\endgroup\expandafter{\the\toks@}%
\def\balance@two#1#2{%
 \ltxgrid@info@sw{\class@info{\string\balance@two\string#1\string#2}}{}%
 \outputdebug@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
 \setbox\thr@@\copy\footsofar
 \setbox\@ne\vbox\bgroup
  \@ifvoid{#1}{}{%
   \recover@column#1\footsofar\column@recovered\footins@recovered
   \@ifvoid{#2}{}{\marry@baselines}%
  }%
  \@ifvoid{#2}{}{%
   \recover@column#2\footsofar\column@recovered\footins@recovered
  }%
 \egroup
 \outputdebug@sw{\trace@scroll{\showbox\@ne}}{}%
 \ltxgrid@foot@info@sw{\trace@scroll{\showbox\footsofar}}{}%
 \dimen@\ht\@ne\divide\dimen@\tw@
 \dimen@i\dimen@
 \vbadness\@M
 \vfuzz\maxdimen
 \splittopskip\topskip
 \loopwhile{%
  \setbox\z@\copy\@ne\setbox\tw@\vsplit\z@ to\dimen@
  \remove@depth\z@\remove@depth\tw@
  \dimen@ii\ht\tw@\advance\dimen@ii-\ht\z@
  \dimen@i=.5\dimen@i
  \ltxgrid@info@sw{\saythe\dimen@\saythe\dimen@i\saythe\dimen@ii}{}%
  \@ifdim{\dimen@ii<.5\p@}{%
   \@ifdim{\dimen@ii>-.5\p@}%
  }{%
   \false@sw
  }%
  {%
   \true@sw
  }{%
   \@ifdim{\dimen@i<.5\p@}%
  }%
  {%
   \false@sw
  }%
  {%
   \advance\dimen@\@ifdim{\dimen@ii<\z@}{}{-}\dimen@i
   \true@sw
  }%
 }%
 \ltxgrid@info@sw{\saythe\dimen@\saythe\dimen@i\saythe\dimen@ii}{}%
 \@ifdim{\ht\z@=\z@}{%
  \@ifdim{\ht\tw@=\z@}%
 }{%
  \true@sw
 }%
 {%
 }{%
  \ltxgrid@info{Unsatifactorily balanced columns: giving up}%
  \setbox\tw@\box#1%
  \setbox\z@ \box#2%
  \global\setbox\footsofar\box\thr@@
 }%
 \setbox\tw@\vbox{\unvbox\tw@\vskip\z@skip}%
 \setbox\z@ \vbox{\unvbox\z@ \vskip\z@skip}%
 \set@colht
 \dimen@\ht\z@\@ifdim{\dimen@<\ht\tw@}{\dimen@\ht\tw@}{}%
 \@ifdim{\dimen@>\@colroom}{\dimen@\@colroom}{}%
 \ltxgrid@info@sw{\saythe{\ht\z@}\saythe{\ht\tw@}\saythe\@colroom\saythe\dimen@}{}%
 \setbox#1\vbox to\dimen@{\unvbox\tw@\unskip\raggedcolumn@skip}%
 \setbox#2\vbox to\dimen@{\unvbox\z@ \unskip\raggedcolumn@skip}%
 \outputdebug@sw{\trace@scroll{\showbox#1\showbox#2}}{}%
}%
\def\remove@depth#1{%
  \setbox#1\vbox\bgroup
   \unvcopy#1%
   \setbox\z@\vbox\bgroup
    \unvbox#1%
    \setbox\z@\lastbox
    \aftergroup\kern\aftergroup-\expandafter
   \egroup
   \the\dp\z@\relax
  \egroup
}%
\def\recover@column#1#2#3#4{%
 \ltxgrid@info@sw{\class@info{\string\recover@column\string#1\string#2\string#3\string#4}}{}%
 \setbox#4\vbox{\unvcopy#1}%
 \ltxgrid@foot@info@sw{\trace@scroll{\showbox#4}}{}%
 \dimen@\ht#4%
 \ltxgrid@foot@info@sw{\saythe\dimen@}{}%
 \setbox#4\vbox\bgroup
  \unvbox#4\unskip
  \dimen@i\lastkern\unkern\advance\dimen@i\lastkern
  \@ifdim{\dimen@i=\z@}{%
   \dimen@i\lastkern\unkern
   \ltxgrid@foot@info@sw{\saythe\dimen@i}{}%
   \aftergroup\dimen@i
   \expandafter\egroup\the\dimen@i\relax
  }{%
   \egroup
  }%
 \@ifdim{\dimen@i<\z@}{%
  \advance\dimen@\dimen@i
  \ltxgrid@foot@info@sw{\saythe\dimen@i\saythe\dimen@}{}%
  \splittopskip\z@skip
  \global\setbox#3\vsplit#4 to\dimen@
  \global\setbox#4\vbox{\unvbox#4}%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2\showbox#3\showbox#4}}{}%
  \global\setbox#2\vbox\bgroup\unvbox#2\vskip\z@skip\unvbox#4\egroup
 }{%
  \setbox#3\box#4%
  \ltxgrid@foot@info@sw{\trace@scroll{\showbox#1\showbox#2\showbox#3\showbox#4}}{}%
 }%
 \unvbox#3%
 \loopwhile{\dimen@\lastskip\@ifdim{\dimen@>\z@}{\unskip\true@sw}{\false@sw}}%
}%
\def\recover@column@null#1#2#3#4{%
 \unvcopy#1%
}%
\prepdef\@begindocumenthook{%
 \open@column@one\@ne
 \set@colht
 \@floatplacement
 \@dblfloatplacement
}%
\def\longtable@longtable{%
 \par
 \ifx\multicols\@undefined\else\ifnum\col@number>\@ne\@twocolumntrue\fi\fi
 \if@twocolumn\LT@err{longtable not in 1-column mode}\@ehc\fi
 \begingroup
 \@ifnextchar[\LT@array{\LT@array[x]}%
}%
\def\longtable@new{%
 \par
  \@ifnextchar[\LT@array{\LT@array[x]}%
}%
\def\endlongtable@longtable{%
  \crcr
  \noalign{%
    \let\LT@entry\LT@entry@chop
    \xdef\LT@save@row{\LT@save@row}}%
  \LT@echunk
  \LT@start
  \unvbox\z@
  \LT@get@widths
  \if@filesw
    {\let\LT@entry\LT@entry@write\immediate\write\@auxout{%
      \gdef\expandafter\noexpand
        \csname LT@\romannumeral\c@LT@tables\endcsname
          {\LT@save@row}}}%
  \fi
  \ifx\LT@save@row\LT@@save@row
  \else
    \LT@warn{Column \@width s have changed\MessageBreak
             in table \thetable}%
    \LT@final@warn
  \fi
  \endgraf\penalty -\LT@end@pen
  \endgroup
  \global\@mparbottom\z@
  \pagegoal\vsize
  \endgraf\penalty\z@\addvspace\LTpost
  \ifvoid\footins\else\insert\footins{}\fi
}%
\def\endlongtable@new{%
  \crcr
  \noalign{%
   \let\LT@entry\LT@entry@chop
   \xdef\LT@save@row{\LT@save@row}%
  }%
  \LT@echunk
  \LT@start
  \unvbox\z@
  \LT@get@widths
  \@if@sw\if@filesw\fi{%
   {%
    \let\LT@entry\LT@entry@write
    \immediate\write\@auxout{%
     \gdef\expandafter\noexpand\csname LT@\romannumeral\c@LT@tables\endcsname
     {\LT@save@row}%
    }%
   }%
  }{}%
  \@ifx{\LT@save@row\LT@@save@row}{}{%
   \LT@warn{%
    Column \@width s have changed\MessageBreak in table \thetable
   }\LT@final@warn
  }%
  \endgraf
  \nobreak
  \box\@ifvoid\LT@lastfoot{\LT@foot}{\LT@lastfoot}%
 \global\@mparbottom\z@
 \endgraf
 \LT@post
}%
\def\LT@start@longtable{%
  \let\LT@start\endgraf
  \endgraf\penalty\z@\vskip\LTpre
  \dimen@\pagetotal
  \advance\dimen@ \ht\ifvoid\LT@firsthead\LT@head\else\LT@firsthead\fi
  \advance\dimen@ \dp\ifvoid\LT@firsthead\LT@head\else\LT@firsthead\fi
  \advance\dimen@ \ht\LT@foot
  \dimen@ii\vfuzz
  \vfuzz\maxdimen
    \setbox\tw@\copy\z@
    \setbox\tw@\vsplit\tw@ to \ht\@arstrutbox
    \setbox\tw@\vbox{\unvbox\tw@}%
  \vfuzz\dimen@ii
  \advance\dimen@ \ht
        \ifdim\ht\@arstrutbox>\ht\tw@\@arstrutbox\else\tw@\fi
  \advance\dimen@\dp
        \ifdim\dp\@arstrutbox>\dp\tw@\@arstrutbox\else\tw@\fi
  \advance\dimen@ -\pagegoal
  \ifdim \dimen@>\z@\vfil\break\fi
      \global\@colroom\@colht
  \ifvoid\LT@foot\else
    \advance\vsize-\ht\LT@foot
    \global\advance\@colroom-\ht\LT@foot
    \dimen@\pagegoal\advance\dimen@-\ht\LT@foot\pagegoal\dimen@
    \maxdepth\z@
  \fi
  \ifvoid\LT@firsthead\copy\LT@head\else\box\LT@firsthead\fi
\nobreak
  \output{\LT@output}%
}%
\def\LT@start@new{%
 \let\LT@start\endgraf
 \endgraf
 \markthr@@{}%
 \LT@pre
 \@ifvoid\LT@firsthead{\LT@top}{\box\LT@firsthead\nobreak}%
 \mark@envir{longtable}%
}%
\def\LT@end@hd@ft@longtable#1{%
 \LT@echunk
 \ifx\LT@start\endgraf
  \LT@err{Longtable head or foot not at start of table}{Increase LTchunksize}%
 \fi
 \setbox#1\box\z@
 \LT@get@widths\LT@bchunk
}%
\def\LT@end@hd@ft@new#1{%
 \LT@echunk
 \@ifx{\LT@start\endgraf}{%
  \LT@err{Longtable head or foot not at start of table}{Increase LTchunksize}%
 }%
 \global\setbox#1\box\z@
 \LT@get@widths
 \LT@bchunk
}%
\def\LT@array@longtable[#1]#2{%
  \refstepcounter{table}\stepcounter{LT@tables}%
  \if l#1%
    \LTleft\z@ \LTright\fill
  \else\if r#1%
    \LTleft\fill \LTright\z@
  \else\if c#1%
    \LTleft\fill \LTright\fill
  \fi\fi\fi
  \let\LT@mcol\multicolumn
  \let\LT@@tabarray\@tabarray
  \let\LT@@hl\hline
  \def\@tabarray{%
    \let\hline\LT@@hl
    \LT@@tabarray}%
  \let\\\LT@tabularcr\let\tabularnewline\\%
  \def\newpage{\noalign{\break}}%
  \def\pagebreak{\noalign{\ifnum`}=0\fi\@testopt{\LT@no@pgbk-}4}%
  \def\nopagebreak{\noalign{\ifnum`}=0\fi\@testopt\LT@no@pgbk4}%
  \let\hline\LT@hline \let\kill\LT@kill\let\caption\LT@caption
  \@tempdima\ht\strutbox
  \let\@endpbox\LT@endpbox
  \ifx\extrarowheight\@undefined
    \let\@acol\@tabacol
    \let\@classz\@tabclassz \let\@classiv\@tabclassiv
    \def\@startpbox{\vtop\LT@startpbox}%
    \let\@@startpbox\@startpbox
    \let\@@endpbox\@endpbox
    \let\LT@LL@FM@cr\@tabularcr
  \else
    \advance\@tempdima\extrarowheight
    \col@sep\tabcolsep
    \let\@startpbox\LT@startpbox\let\LT@LL@FM@cr\@arraycr
  \fi
  \setbox\@arstrutbox\hbox{\vrule
    \@height \arraystretch \@tempdima
    \@depth \arraystretch \dp \strutbox
    \@width \z@}%
  \let\@sharp##\let\protect\relax
   \begingroup
    \@mkpream{#2}%
    \xdef\LT@bchunk{%
       \global\advance\c@LT@chunks\@ne
       \global\LT@rows\z@\setbox\z@\vbox\bgroup
       \LT@setprevdepth
       \tabskip\LTleft \noexpand\halign to\hsize\bgroup
      \tabskip\z@ \@arstrut \@preamble \tabskip\LTright \cr}%
  \endgroup
  \expandafter\LT@nofcols\LT@bchunk&\LT@nofcols
  \LT@make@row
  \m@th\let\par\@empty
  \everycr{}\lineskip\z@\baselineskip\z@
  \LT@bchunk}%
\def\LT@LR@l{\LTleft\z@   \LTright\fill}%
\def\LT@LR@r{\LTleft\fill \LTright\z@  }%
\def\LT@LR@c{\LTleft\fill \LTright\fill}%
\def\LT@array@new[#1]#2{%
 \refstepcounter{table}\stepcounter{LT@tables}%
 \table@hook
 \LTleft\fill \LTright\fill
 \csname LT@LR@#1\endcsname
 \let\LT@mcol\multicolumn
 \let\LT@@hl\hline
 \prepdef\@tabarray{\let\hline\LT@@hl}%
 \let\\\LT@tabularcr
 \let\tabularnewline\\%
 \def\newpage{\noalign{\break}}%
 \def\pagebreak{\noalign{\ifnum`}=0\fi\@testopt{\LT@no@pgbk-}4}%
 \def\nopagebreak{\noalign{\ifnum`}=0\fi\@testopt\LT@no@pgbk4}%
 \let\hline\LT@hline
 \let\kill\LT@kill
 \let\caption\LT@caption
 \@tempdima\ht\strutbox
 \let\@endpbox\LT@endpbox
 \@ifxundefined\extrarowheight{%
  \let\@acol\@tabacol
  \let\@classz\@tabclassz
  \let\@classiv\@tabclassiv
  \def\@startpbox{\vtop\LT@startpbox}%
  \let\@@startpbox\@startpbox
  \let\@@endpbox\@endpbox
  \let\LT@LL@FM@cr\@tabularcr@LaTeX
  \let\@xtabularcr\@xtabularcr@LaTeX
 }{%
  \advance\@tempdima\extrarowheight
  \col@sep\tabcolsep
  \let\@startpbox\LT@startpbox
  \let\LT@LL@FM@cr\@arraycr@array
 }%
 \let\@acoll\@tabacoll
 \let\@acolr\@tabacolr
 \let\@acol\@tabacol
 \setbox\@arstrutbox\hbox{%
  \vrule
  \@height \arraystretch \@tempdima
  \@depth \arraystretch \dp \strutbox
  \@width \z@
 }%
 \let\@sharp##%
 \let\protect\relax
 \begingroup
  \@mkpream{#2}%
  \@mkpream@relax
  \edef\@preamble{\@preamble}%
  \prepdef\@preamble{%
   \global\advance\c@LT@chunks\@ne
   \global\LT@rows\z@
   \setbox\z@\vbox\bgroup
    \LT@setprevdepth
    \tabskip\LTleft
    \halign to\hsize\bgroup
     \tabskip\z@
     \@arstrut
  }%
  \appdef\@preamble{%
     \tabskip\LTright
     \cr
  }%
  \global\let\LT@bchunk\@preamble
 \endgroup
 \expandafter\LT@nofcols\LT@bchunk&\LT@nofcols
 \LT@make@row
 \m@th
 \let\par\@empty
 \everycr{}%
 \lineskip\z@
 \baselineskip\z@
 \LT@bchunk
}%
\appdef\table@hook{}%
\def\switch@longtable{%
 \@ifpackageloaded{longtable}{%
  \@ifx{\longtable\longtable@longtable}{%
   \@ifx{\endlongtable\endlongtable@longtable}{%
    \@ifx{\LT@start\LT@start@longtable}{%
     \@ifx{\LT@end@hd@ft\LT@end@hd@ft@longtable}{%
      \@ifx{\LT@array\LT@array@longtable}{%
       \true@sw
      }{\false@sw}%
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
  {%
   \class@info{Patching longtable package}%
  }{%
   \class@info{Patching unrecognized longtable package. (Proceeding with fingers crossed)}%
  }%
  \let\longtable\longtable@new
  \let\endlongtable\endlongtable@new
  \let\LT@start\LT@start@new
  \let\LT@end@hd@ft\LT@end@hd@ft@new
  \let\LT@array\LT@array@new
  \newenvironment{longtable*}{%
   \onecolumngrid@push
   \longtable
  }{%
   \endlongtable
   \onecolumngrid@pop
  }%
 }{}%
}%
\def\LT@pre{\penalty\z@\vskip\LTpre}%
\def\LT@bot{\nobreak\copy\LT@foot\vfil}%
\def\LT@top{\copy\LT@head\nobreak}%
\def\LT@post{\penalty\z@\addvspace\LTpost\mark@envir{\curr@envir}}%
\def\LT@adj{%
 \setbox\z@\vbox{\null}\dimen@-\ht\z@
 \setbox\z@\vbox{\unvbox\z@\LT@bot}\advance\dimen@\ht\z@
 \global\advance\vsize-\dimen@
}%
\def\output@init@longtable{\LT@adj}%
\def\output@prep@longtable{\setbox\@cclv\vbox{\unvbox\@cclv\LT@bot}}%
\def\output@post@longtable{\LT@top}%
\let\output@init@theindex\@empty
\let\output@prep@theindex\@empty
\def\output@post@theindex{%
 \@ifodd\c@page{}{%
  \@ifnum{\pagegrid@cur=\@ne}{%
  }%
 }%
}%
\def\check@aux{\do@output@MVL{\do@check@aux}}%
\def\check@deferlist@stuck#1{%
 \@ifx{\@deferlist@postshipout\@empty}{}{%
  \@ifx{\@deferlist@postshipout\@deferlist}{%
   \@fltstk
   \clearpage@sw{%
    \ltxgrid@warn{Deferred float stuck during \string\clearpage\space processing}%
   }{%
    \force@deferlist@stuck#1%
   }%
  }{%
  }%
  \global\let\@deferlist@postshipout\@empty
 }%
}%
\def\@fltstk{%
 \@latex@warning{A float is stuck (cannot be placed without \string\clearpage)}%
}%
\appdef\@outputpage@tail{%
 \global\let\@deferlist@postshipout\@deferlist
}%
\def\@next#1#2{%
 \@ifx{#2\@empty}{\false@sw}{%
  \expandafter\@xnext#2\@@#1#2%
  \true@sw
 }%
}%
\def\@xnext\@elt#1#2\@@#3#4{%
 \def#3{#1}%
 \gdef#4{#2}%
 \def\@tempa{#4}\def\@tempb{\@freelist}%
 \@ifx{\@tempa\@tempb}{%
  \@ifx{#4\@empty}{%
   \force@deferlist@empty%{Float register pool exhausted}%
  }{}%
 }{}%
}%
\def\force@deferlist@stuck#1{%
 \force@deferlist@sw{%
  \@booleantrue\clearpage@sw
  \@booleantrue\forcefloats@sw
  #1%
 }{%
 }%
}%
\def\force@deferlist@empty{%
 \force@deferlist@sw{%
  \penalty-\pagebreak@pen
  \protect@penalty\do@forcecolumn@pen
 }{%
 }%
}%
\@booleanfalse\force@deferlist@sw
\mathchardef\do@forcecolumn@pen=10009
\@namedef{output@-\the\do@forcecolumn@pen}{\do@forcecolumn}%
\def\do@forcecolumn{%
 \@booleantrue\clearpage@sw
 \@booleantrue\forcefloats@sw
 \do@startcolumn
}%
\def\enlargethispage{%
 \@ifstar{%
  \@enlargethispage{}%
 }{%
  \@enlargethispage{}%
 }%
}%
\def\@enlargethispage#1#2{%
 \begingroup
  \dimen@#2\relax
  \edef\@tempa{#1}%
  \edef\@tempa{\noexpand\@@enlargethispage{\@tempa}{\the\dimen@}}%
  \expandafter\do@output@MVL\expandafter{\@tempa}%
 \endgroup
}%
\def\@@enlargethispage#1#2{%
 \def\@tempa{one}%
 \@ifx{\thepagegrid\@tempa}{%
  \true@sw
 }{%
  \def\@tempa{mlt}%
  \@ifx{\thepagegrid\@tempa}{%
   \@ifnum{\pagegrid@cur=\@ne}{%
    \gdef\enlarge@colroom{#2}%
    \true@sw
   }{%
    \ltxgrid@warn{Too late to enlarge this page; move the command to the first column.}%
    \false@sw
   }%
  }{%
   \ltxgrid@warn{Unable to enlarge a page of this kind.}%
   \false@sw
  }%
 }%
 {%
  \class@info{Enlarging page \thepage\space by #2}%
  \global\advance\@colroom#2\relax
  \set@vsize
 }{%
 }%
}%
\let\enlarge@colroom\@empty
\let\@kludgeins\@undefined
\@booleantrue\textheight@sw
\prepdef\@outputpage@head{%
 \textheight@sw{%
  \count@\vbadness\vbadness\@M
  \dimen@\vfuzz\vfuzz\maxdimen
  \setbox\@outputbox\vbox to\textheight{\unvbox\@outputbox}%
  \vfuzz\dimen@
  \vbadness\count@
 }{}%
}%
\appdef\@outputpage@head{%
 \@ifx{\LS@rot\@undefined}{}{\LS@rot}%
}%
\def\ltxgrid@info{%
 \ltxgrid@info@sw{\class@info}{\@gobble}%
}%
\@booleanfalse\ltxgrid@info@sw
\def\ltxgrid@warn{%
 \ltxgrid@warn@sw{\class@warn}{\@gobble}%
}%
\@booleantrue\ltxgrid@warn@sw
\@booleanfalse\ltxgrid@foot@info@sw
\def\def@next@handler#1#2#3{%
 \advance#1\@ne\mathchardef#2\the#1%
 \expandafter\def\csname output@-\the#1\endcsname{#3}%
}%
\def\def@line@handler#1#2{%
 \begingroup
  \@tempcnta\int@parpenalty
  \advance\@tempcnta-#1%
  \aftergroup\def
  \expandafter\aftergroup\csname output@-\the\@tempcnta\endcsname
 \endgroup{#2}%
}%
\mathchardef\int@parpenalty11012
\def@line@handler\z@{\@handle@line@ltx{}{}{}}%
\def@line@handler\@ne{\@handle@line@ltx{}{}{\brokenpenalty@ltx}}%
\def@line@handler\tw@{\@handle@line@ltx{}{\clubpenalty@ltx}{}}%
\def@line@handler\thr@@{\@handle@line@ltx{\clubpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler\f@ur{\@handle@line@ltx{\widowpenalty@ltx}{}{}}%
\def@line@handler{5}{\@handle@line@ltx{\widowpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler{6}{\@handle@line@ltx{\widowpenalty@ltx}{\clubpenalty@ltx}{}}%
\def@line@handler{7}{\@handle@line@ltx{\widowpenalty@ltx}{\clubpenalty@ltx}{\brokenpenalty@ltx}}%
\def@line@handler{8}{\@handle@line@ltx{\displaywidowpenalty@ltx}{}{}}%
\def@line@handler{9}{\@handle@line@ltx{\displaywidowpenalty@ltx}{}{\brokenpenalty@ltx}}%
\def@line@handler{10}{\@handle@line@ltx{\displaywidowpenalty@ltx}{\clubpenalty@ltx}{}}%
\def@line@handler{11}{\@handle@line@ltx{\displaywidowpenalty@ltx}{\clubpenalty@ltx}{\brokenpenalty@ltx}}%
\def\@handle@line@ltx#1#2#3{%
 \@@handle@line@ltx
 \@tempcnta\lastpenalty
 \@tempcntb\interlinepenalty@ltx\relax
 \@if@empty{#1}{}{\advance\@tempcntb#1\relax}%
 \@if@empty{#2}{}{\advance\@tempcntb#2\relax}%
 \@if@empty{#3}{}{\advance\@tempcntb#3\relax}%
 \penalty\@ifnum{\@tempcnta<\@tempcntb}{\@tempcntb}{\@tempcnta}%
}%
\let\@@handle@line@ltx\@empty
\@tempcnta\int@parpenalty
\def@next@handler\@tempcnta\int@postparpenalty{\reset@queues@ltx\handle@par@ltx}%
\def@next@handler\@tempcnta\int@vadjustpenalty{\handle@vadjust@ltx}%
\def@next@handler\@tempcnta\int@whatsitpenalty{\handle@whatsit@ltx}%
\def@next@handler\@tempcnta\int@predisplaypenalty{\reset@queues@ltx\@handle@display@ltx{\predisplaypenalty@ltx}}%
\def@next@handler\@tempcnta\int@interdisplaylinepenalty{\@handle@display@ltx{\interdisplaylinepenalty@ltx}}%
\def@next@handler\@tempcnta\int@postdisplaypenalty{\@handle@display@ltx{\postdisplaypenalty@ltx}}%
\def\@handle@display@ltx#1{%
 \@@handle@display@ltx
 \@tempcnta\lastpenalty
 \@tempcntb#1%
 \penalty\@ifnum{\@tempcnta<\@tempcntb}{\@tempcntb}{\@tempcnta}%
}%
\let\@@handle@display@ltx\@empty
\def\handle@par@ltx{}%
\def\set@linepenalties{%
 \expandafter\def\expandafter\interlinepenalty@ltx\expandafter{\the\interlinepenalty}%
 \interlinepenalty-\int@parpenalty
 \expandafter\def\expandafter\brokenpenalty@ltx\expandafter{\the\brokenpenalty}%
 \brokenpenalty\@ne
 \expandafter\def\expandafter\clubpenalty@ltx\expandafter{\the\clubpenalty}%
 \clubpenalty\tw@
 \expandafter\def\expandafter\widowpenalty@ltx\expandafter{\the\widowpenalty}%
 \widowpenalty\f@ur
 \expandafter\def\expandafter\displaywidowpenalty@ltx\expandafter{\the\displaywidowpenalty}%
 \displaywidowpenalty8\relax
}%
\def\restore@linepenalties{%
 \interlinepenalty\interlinepenalty@ltx
 \brokenpenalty\brokenpenalty@ltx
 \clubpenalty\clubpenalty@ltx
 \widowpenalty\widowpenalty@ltx
 \displaywidowpenalty\displaywidowpenalty@ltx
 \relax
}%
\def\set@displaypenalties#1{%
 \expandafter\def\expandafter\predisplaypenalty@ltx\expandafter{\the\predisplaypenalty}%
 \expandafter\def\expandafter\interdisplaylinepenalty@ltx\expandafter{\the\interdisplaylinepenalty}%
 \expandafter\def\expandafter\postdisplaypenalty@ltx\expandafter{\the\postdisplaypenalty}%
 \@ifhmode{\predisplaypenalty-\int@predisplaypenalty\relax}{}%
 #1{\interdisplaylinepenalty-\int@interdisplaylinepenalty\relax}{}%
 #1{\postdisplaypenalty-\int@postdisplaypenalty\relax}{}%
}%
\def\enqueue@whatsit@ltx#1{%
 \gappdef\g@whatsit@queue{{#1}}%
 \vadjust{\penalty-\int@whatsitpenalty}%
}%
\def\handle@whatsit@ltx{%
 \unvbox\@cclv
 \g@pop@ltx\g@whatsit@queue\@tempa
 \expandafter\do@whatsit\expandafter{\@tempa}%
}%
\def\do@whatsit#1{}%
\def\g@pop@ltx#1#2{%
 \expandafter\@g@pop@ltx#1{}{}\@@#1#2%
}%
\def\@g@pop@ltx#1#2\@@#3#4{%
 \gdef#3{#2}%
 \def#4{#1}%
}%
\let\vspace@ltx\vspace
\let\pagebreak@ltx\pagebreak
\let\nopagebreak@ltx\nopagebreak
\let\endline@ltx\\
\let\@arrayparboxrestore@ltx\@arrayparboxrestore
\def\@vspace@org #1{%
  \ifvmode
    \vskip #1
    \vskip\z@skip
   \else
     \@bsphack
     \vadjust{\@restorepar
              \vskip #1
              \vskip\z@skip
              }%
     \@esphack
   \fi
}%
\def\@vspace@ltx#1{%
 \@ifvmode{%
  \vskip#1\vskip\z@skip
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \@restorepar
   \nobreak
   \vskip#1\vskip\z@skip
  }%
  \@esphack
 }%
}%
\def\@vspacer@org#1{%
  \ifvmode
    \dimen@\prevdepth
    \hrule \@height\z@
    \nobreak
    \vskip #1
    \vskip\z@skip
    \prevdepth\dimen@
  \else
    \@bsphack
    \vadjust{\@restorepar
             \hrule \@height\z@
             \nobreak
             \vskip #1
             \vskip\z@skip}%
    \@esphack
\fi
}%
\def\@vspacer@ltx#1{%
 \@ifvmode{%
  \dimen@\prevdepth
  \hrule\@height\z@
  \nobreak
  \vskip#1\vskip\z@skip
  \prevdepth\dimen@
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \@restorepar
   \hrule\@height\z@
   \nobreak
   \vskip#1\vskip\z@skip
  }%
  \@esphack
 }%
}%
\def\@no@pgbk@org #1[#2]{%
  \ifvmode
    \penalty #1\@getpen{#2}%
  \else
    \@bsphack
    \vadjust{\penalty #1\@getpen{#2}}%
    \@esphack
  \fi
}%
\def\@no@pgbk@ltx#1[#2]{%
 \@ifvmode{%
  \penalty#1\@getpen{#2}%
 }{%
  \@bsphack
  \ex@vadjust@ltx{%
   \penalty#1\@getpen{#2}%
  }%
  \@esphack
 }%
}%
\long\def\end@line@org{%
 \let\reserved@e\relax
 \let\reserved@f\relax
 \@ifstar{%
  \let\reserved@e\vadjust
  \let\reserved@f\nobreak
  \@xnewline
 }%
 \@xnewline
}%
\long\def\end@line@ltx{%
 \let\reserved@e\relax
 \let\reserved@f\relax
 \@ifstar{%
  \let\reserved@e\ex@vadjust@ltx
  \let\reserved@f\nobreak
  \@xnewline
 }{%
  \@xnewline
 }%
}%
\def\@newline@org[#1]{%
 \let\reserved@e\vadjust
 \@gnewline{\vskip#1}%
}%
\def\@newline@ltx[#1]{%
 \let\reserved@e\ex@vadjust@ltx
 \@gnewline{\vskip#1}%
}%
 \@ifx{\@vspace\@vspace@org}{%
  \@ifx{\@vspacer\@vspacer@org}{%
   \@ifx{\@no@pgbk\@no@pgbk@org}{%
    \@ifx{\@newline\@newline@org}{%
     \expandafter\@ifx\expandafter{\csname\expandafter\@gobble\string\\ \endcsname\end@line@org}{%
      \true@sw
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
 }{\false@sw}%
 {%
  \class@info{Overriding \string\@vspace, \string\@vspacer, \string\@no@pgbk, \string\@newline, and \string\\ }%
  \let\@normalcr\end@line@ltx
  \expandafter\let\csname\expandafter\@gobble\string\\ \endcsname\@normalcr
  \let\@newline\@newline@ltx
  \let\@vspace\@vspace@ltx
  \let\@vspacer\@vspacer@ltx
  \let\@no@pgbk\@no@pgbk@ltx
 }{%
  \class@warn{%
   Failed to recognize \string\@vspace, \string\@vspacer, \string\@no@pgbk, \string\@newline, and \string\\;
   no patches applied. Please get a more up-to-date class,
  }%
 }%
\let\ex@vadjust@ltx\vadjust
\def\enqueue@vadjust@ltx#1{%
 \gappdef\g@vadjust@queue{{#1}}%
 \vadjust{\penalty-\int@vadjustpenalty}%
}%
\def\handle@vadjust@ltx{%
 \unvbox\@cclv
 \g@pop@ltx\g@vadjust@queue\@tempa
 \expandafter\gappdef\expandafter\g@vadjust@line\expandafter{\@tempa}%
}%
\let\g@vadjust@line\@empty
\def\reset@queues@ltx{%
 \global\let\g@whatsit@queue\@empty
 \global\let\g@vadjust@queue\@empty
}%
\newcommand\linenomathWithnumbers@LN{%
  \ifLineNumbers
    \ifnum\interlinepenalty>-\linenopenaltypar
      \global\holdinginserts\thr@@
      \advance\interlinepenalty \linenopenalty
     \ifhmode
      \advance\predisplaypenalty \linenopenalty
     \fi
      \advance\postdisplaypenalty \linenopenalty
      \advance\interdisplaylinepenalty \linenopenalty
    \fi
  \fi
  \ignorespaces
}%
\newcommand\linenomathNonumbers@LN{%
  \ifLineNumbers
    \ifnum\interlinepenalty>-\linenopenaltypar
      \global\holdinginserts\thr@@
      \advance\interlinepenalty \linenopenalty
     \ifhmode
      \advance\predisplaypenalty \linenopenalty
     \fi
    \fi
  \fi
  \ignorespaces
}%
\def\endlinenomath@LN{%
  \ifLineNumbers
   \global\holdinginserts\@LN@outer@holdins
  \fi
  \global\@ignoretrue
}
\def\linenumberpar@LN{%
  \ifvmode \@@@par \else
    \ifinner \@@@par \else
      \xdef\@LN@outer@holdins{\the\holdinginserts}%
      \advance \interlinepenalty \linenopenalty
      \linenoprevgraf \prevgraf
      \global \holdinginserts \thr@@
      \@@@par
      \ifnum\prevgraf>\linenoprevgraf
        \penalty-\linenopenaltypar
      \fi
      \@LN@parpgbrk
      \global\holdinginserts\@LN@outer@holdins
      \advance\interlinepenalty -\linenopenalty
    \fi
  \fi
}%
\appdef\class@documenthook{%
 \@ifpackageloaded{lineno}{%
  \@ifx{\linenomathWithnumbers\linenomathWithnumbers@LN}{%
   \@ifx{\linenomathNonumbers\linenomathNonumbers@LN}{%
    \@ifx{\endlinenomath\endlinenomath@LN}{%
     \@ifx{\linenumberpar\linenumberpar@LN}{%
      \true@sw
     }{\false@sw}%
    }{\false@sw}%
   }{\false@sw}%
  }{\false@sw}%
  {%
   \class@info{Overriding lineo.sty, restoring output routine,}%
   \let\linenumberpar\linenumberpar@ltx
   \let\endlinenomath\endlinenomath@ltx
   \expandafter\let\csname endlinenomath*\endcsname\endlinenomath@ltx
   \let\linenomathWithnumbers\linenomathWithnumbers@ltx
   \let\linenomathNonumbers\linenomathNonumbers@ltx
   \let\ex@vadjust@ltx\ex@vadjust@line
   \let\@LN@postlabel\enqueue@whatsit@ltx
   \let\do@whatsit\write@linelabel
   \let\handle@par@ltx\handle@par@LN
   \let\@@handle@line@ltx\Make@LineNo@ltx
   \let\@@handle@display@ltx\Make@LineNo@ltx
   \output@latex{\natural@output}%
   \let\vspace\vspace@ltx
   \let\pagebreak\pagebreak@ltx
   \let\nopagebreak\nopagebreak@ltx
   \let\@arrayparboxrestore\@arrayparboxrestore@ltx
   \let\\\endline@ltx
   \appdef\set@footnotefont{%
    \let\par\@@@par
    \let\@@par\@@@par
   }%
   \@if@sw\ifLineNumbers\fi{%
    \class@info{Reinvoke \string\linenumbers}%
    \let\@@par\linenumberpar
    \@ifx{\@par\linenumberpar@LN}{\let\@par\linenumberpar}{}%
    \@ifx{\par\linenumberpar@LN}{\let\par\linenumberpar}{}%
   }{%
    \class@info{Line numbering not turned on yet}%
   }%
  }{%
   \class@warn{Failed to recognize lineno.sty procedures; no patches applied. Please get a more up-to-date class.}%
  }%
 }{%
 }%
}%
\def\linenumberpar@ltx{\@ifvmode{\@@@par}{\@linenumberpar}}%
\def\@linenumberpar{%
   \linenoprevgraf\prevgraf
   \set@linepenalties
   \@@@par
   \@ifnum{\prevgraf>\linenoprevgraf}{
    \penalty-\int@postparpenalty
   }{}%
   \@LN@parpgbrk
   \restore@linepenalties
}%
\newcommand\linenomathWithnumbers@ltx{\@linenomathnumbers@ltx\true@sw}%
\newcommand\linenomathNonumbers@ltx{\@linenomathnumbers@ltx\false@sw}%
\def\@linenomathnumbers@ltx#1{%
 \@if@sw\ifLineNumbers\fi{%
   \set@linepenalties
   \set@displaypenalties#1%
 }{}%
 \ignorespaces
}%
\def\endlinenomath@ltx{%
 \global\@ignoretrue
}%
\def\handle@par@LN{%
 \Make@LineNo@ltx
 \@tempcnta\lastpenalty
 \@ifnum{\@tempcnta=\z@}{}{%
  \expandafter\gdef
  \expandafter\@LN@parpgbrk
  \expandafter{%
   \expandafter\penalty
               \the\@tempcnta
   \global\let\@LN@parpgbrk\@LN@screenoff@pen
  }%
 }%
}%
\def\Make@LineNo@ltx{%
 \@LN@maybe@normalLineNumber
 \boxmaxdepth\maxdimen\setbox\z@\vbox{\unvbox\@cclv}%
 \@tempdima\dp\z@
 \unvbox\z@
 \sbox\@tempboxa{\hb@xt@\z@{\makeLineNumber}}%
 \ht\@tempboxa\z@
 \@LN@depthbox
 \stepLineNumber
 \g@vadjust@line
 \global\let\g@vadjust@line\@empty
}%
\def\write@linelabel#1{%
 \protected@write\@auxout{}{%
  \string\newlabel{#1}{{\theLineNumber}{\thepage}{}{}{}}%
 }%
}%
\def\ex@vadjust@line{%
 \@if@sw\ifLineNumbers\fi{\enqueue@vadjust@ltx}{\vadjust}%
}%
\let\setup@hook\@empty
\appdef\document@inithook{%
 \switch@longtable
 \let\LT@makecaption\LT@makecaption@rtx
}%
\def\LT@makecaption@rtx#1#2#3{%
  \LT@mcol\LT@cols c{%
    \hbox to\z@{%
     \hss
     \parbox[t]\LTcapwidth{%
      \sbox\@tempboxa{#1{#2: }#3\unskip\nobreak\vrule\@width\z@\@height\z@\@depth .5\baselineskip}%
      \ifdim\wd\@tempboxa>\hsize
        #1{#2: }#3\unskip\nobreak\vrule\@width\z@\@height\z@\@depth .5\baselineskip
      \else
        \hbox to\hsize{\hfil\box\@tempboxa\hfil}%
      \fi
      \endgraf
     }%
     \hss
    }%
  }%
}%
\def\protectdef@boldmath{%
 \expandafter\@ifnotrelax\csname boldmath \endcsname{}{%
  \class@info{Robustifying \string\LaTeX's \string\boldmath\space command}%
  \expandafter\let\csname boldmath \endcsname\boldmath
  \expandafter\def\expandafter\boldmath\expandafter{\expandafter\protect\csname boldmath \endcsname}%
 }%
}%
\appdef\document@inithook{%
 \protectdef@boldmath
}%
\DeclareOption{checkin}{%
  \@booleantrue\dateinRH@sw
  \@booleantrue\preprintsty@sw
  \def\@pointsize{12}%
  \@booleantrue\showPACS@sw
  \@booleantrue\showKEYS@sw
  \def\fp@proc@h{\allow@breaking@tables}%
  \def\fp@proc@H{\allow@breaking@tables}%
}%
\@booleanfalse\dateinRH@sw
\def\checkindate{\dateinRH@sw{{\tiny(\today)}}{}}%
\def\allow@breaking@tables{%
 \def\array@default{v}% tabular can break over pages
 \@booleanfalse\floats@sw % table can break over pages
}%
\DeclareOption{preprint}{%
 \@booleantrue\preprintsty@sw
 \ExecuteOptions{12pt}%
}%
\DeclareOption{reprint}{%
\@booleanfalse\preprintsty@sw
\@booleantrue\twocolumn@sw
 \ExecuteOptions{10pt}%
}%
\DeclareOption{manuscript}{%
 \class@warn{Document class option manuscript is obsolete; use preprint instead}%
 \ExecuteOptions{preprint}%
}%
\@booleanfalse\preprintsty@sw
\DeclareOption{showpacs}{%
  \@booleantrue\showPACS@sw
}%
\DeclareOption{noshowpacs}{%
  \@booleanfalse\showPACS@sw
}%
\DeclareOption{showkeys}{%
  \@booleantrue\showKEYS@sw
}%
\DeclareOption{noshowkeys}{%
  \@booleanfalse\showKEYS@sw
}%
\@booleanfalse\showPACS@sw
\@booleanfalse\showKEYS@sw
\DeclareOption{balancelastpage}{%
  \@booleantrue\balancelastpage@sw
}%
\DeclareOption{nobalancelastpage}{%
  \@booleanfalse\balancelastpage@sw
}%
\@booleantrue\balancelastpage@sw
\DeclareOption{nopreprintnumbers}{\@booleanfalse\preprint@sw}%
\DeclareOption{preprintnumbers}{\@booleantrue\preprint@sw}%
\appdef\setup@hook{%
 \@ifxundefined\preprint@sw{\let\preprint@sw\preprintsty@sw}{}%
}%
\DeclareOption{hyperref}{%
 \class@warn{Class option "hyperref" is no longer supported.^^JEmploy \string\usepackage{hyperref} instead}%
}%
\DeclareOption{10pt}{\def\@pointsize{10}}%
\DeclareOption{11pt}{\def\@pointsize{11}}%
\DeclareOption{12pt}{\def\@pointsize{12}}%
\let\@pointsize\@undefined
\DeclareOption{a4paper}{%
    \setlength\paperheight {297mm}%
    \setlength\paperwidth  {210mm}%
}%
\DeclareOption{a5paper}{%
    \setlength\paperheight {210mm}%
    \setlength\paperwidth  {148mm}%
}%
\DeclareOption{b5paper}{%
    \setlength\paperheight {250mm}%
    \setlength\paperwidth  {176mm}%
}%
\DeclareOption{letterpaper}{%
    \setlength\paperheight {11in}%
    \setlength\paperwidth  {8.5in}%
}%
\DeclareOption{legalpaper}{%
    \setlength\paperheight {14in}%
    \setlength\paperwidth  {8.5in}%
}%
\DeclareOption{executivepaper}{%
    \setlength\paperheight {10.5in}%
    \setlength\paperwidth  {7.25in}%
}%
\DeclareOption{landscape}{%
    \setlength\@tempdima   {\paperheight}%
    \setlength\paperheight {\paperwidth}%
    \setlength\paperwidth  {\@tempdima}%
}%
\ds@letterpaper
\DeclareOption{bibnotes}{\let\frontmatter@footnote@produce\frontmatter@footnote@produce@endnote}%
\DeclareOption{nobibnotes}{\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote}%
\let\frontmatter@footnote@produce\frontmatter@footnote@produce@footnote
\appdef\class@enddocumenthook{\auto@bib}%
\DeclareOption{footinbib}{\@booleantrue\footinbib@sw}
\DeclareOption{nofootinbib}{\@booleanfalse\footinbib@sw}
\@booleanfalse\footinbib@sw
\DeclareOption{altaffilletter}{\@booleantrue\altaffilletter@sw}%
\DeclareOption{altaffilsymbol}{\@booleanfalse\altaffilletter@sw}%
\@booleanfalse\altaffilletter@sw
\DeclareOption{superbib}{%
 \let\place@bibnumber\place@bibnumber@sup
}%
\def\place@bibnumber{\NATx@bibnumfmt}%
\def\place@bibnumber@sup#1{\textsuperscript{#1}}%
\def\place@bibnumber@inl#1{[#1]}%
\DeclareOption{citeautoscript}{\@booleantrue\citeautoscript@sw}%
\@booleanfalse\citeautoscript@sw
\DeclareOption{longbibliography}{\@booleantrue\longbibliography@sw}%
\DeclareOption{nolongbibliography}{\@booleanfalse\longbibliography@sw}%
\@booleantrue\longbibliography@sw
\DeclareOption{eprint}{\@booleantrue\eprint@enable@sw}%
\DeclareOption{noeprint}{\@booleanfalse\eprint@enable@sw}%
\@booleantrue\eprint@enable@sw
\@booleanfalse\twoside@sw
\appdef\document@inithook{%
 \twoside@sw{\@twosidetrue}{\@twosidefalse}%
}%
\DeclareOption{twoside}{\@booleantrue \twoside@sw\@mparswitchfalse}%
\DeclareOption{oneside}{\@booleanfalse\twoside@sw\@mparswitchtrue}%
\DeclareOption{onecolumn}{\@booleanfalse\twocolumn@sw}%
\DeclareOption{twocolumn}{\@booleantrue\twocolumn@sw}%
\@booleanfalse\twocolumn@sw
\def\select@column@grid{%
 \twocolumn@sw{%
  \twocolumn@grid@setup
  \open@twocolumn
 }{%
  \onecolumn@grid@setup
 }%
}%
\appdef\class@documenthook{%
 \select@column@grid
}%
\appdef\setup@hook{%
 \let\clearpage@ltx\clearpage
 \prepdef\clear@document{\let\clearpage\clearpage@ltx\let\clear@document\@empty\close@column}%
 \appdef\class@documenthook{%
  \appdef\class@enddocumenthook{%
   \let\clearpage\clear@document
  }%
 }%
}%
\DeclareOption{author-year}{\@booleantrue\authoryear@sw}%
\DeclareOption{numerical}{\@booleanfalse\authoryear@sw}%
\@booleanfalse\authoryear@sw
\DeclareOption{galley}{%
  \ExecuteOptions{onecolumn}%
  \@booleantrue\galley@sw
  \@booleanfalse\preprintsty@sw
  \appdef\setup@hook{%
    \advance\textwidth-\columnsep
    \textwidth.5\textwidth
  }%
}%
\@booleanfalse\galley@sw
\DeclareOption{raggedbottom}{\@booleantrue\raggedcolumn@sw}
\DeclareOption{flushbottom}{\@booleanfalse\raggedcolumn@sw}
\@booleanfalse\raggedcolumn@sw
\appdef\setup@hook{%
 \raggedcolumn@sw{\raggedbottom}{\flushbottom}%
}%
\DeclareOption{tightenlines}{\@booleantrue\tightenlines@sw}
\@booleanfalse\tightenlines@sw
\@booleanfalse\lengthcheck@sw
\DeclareOption{lengthcheck}{%
 \@booleantrue\lengthcheck@sw
 \ExecuteOptions{reprint}%
}%
\appdef\setup@hook{%
 \lengthcheck@sw{\@booleantrue\tally@box@size@sw}{}%
}%
\appdef\setup@hook{%
 \draft@sw{\overfullrule 5\p@}{\overfullrule\z@}%
}%
\DeclareOption{draft}{\@booleantrue\draft@sw}%
\DeclareOption{final}{\@booleanfalse\draft@sw}%
\@booleanfalse\draft@sw
\appdef\setup@hook{%
 \eqsecnum@sw{%
  \@addtoreset{equation}{section}%
  \def\theequation@prefix{\arabic{section}.}%
 }{}%
}%
\DeclareOption{eqsecnum}{\@booleantrue\eqsecnum@sw}%
\@booleanfalse\eqsecnum@sw
\appdef\setup@hook{%
 \setup@secnums
}%
\DeclareOption{secnumarabic}{%
 \def\setup@secnums{\secnums@arabic}%
}%
\def\setup@secnums{\secnums@rtx}%
\DeclareOption{fleqn}{%
 \input{fleqn.clo}%
}%
\DeclareOption{floats}{\@booleantrue\floats@sw\@booleanfalse\floatp@sw}
\DeclareOption{endfloats}{\@booleanfalse\floats@sw\@booleanfalse\floatp@sw}
\DeclareOption{endfloats*}{\@booleanfalse\floats@sw\@booleantrue\floatp@sw}
\@booleantrue\floats@sw
\@booleantrue\floatp@sw
\DeclareOption{titlepage}{\@booleantrue\titlepage@sw}
\DeclareOption{notitlepage}{\@booleanfalse\titlepage@sw}
\@booleanfalse\titlepage@sw
\def\change@society#1{%
 \def\@tempa{#1}%
 \@ifxundefined\@society{%
  \class@info{Selecting society \@tempa}%
  \let\@society\@tempa
 }{%
  \@ifx{\@tempa\@society}{}{%
   \class@warn{Conflicting society \@tempa<>\@society; not selected}%
  }%
 }%
}%
\def\change@journal#1{%
 \def\@tempa{#1}%
 \@ifxundefined\@journal{%
  \class@info{Selecting journal \@tempa}%
  \let\@journal\@tempa
 }{%
  \@ifx{\@tempa\@journal}{}{%
   \class@warn{Conflicting journal \@tempa<>\@journal; not selected}%
  }%
 }%
}%
\DeclareOption{osa}{\change@society{osa}\let\@journal\@undefined}%
\DeclareOption{osameet}{\change@society{osa}\def\@journal{osameet}}%
\DeclareOption{opex}{\change@society{osa}\def\@journal{opex}}%
\DeclareOption{tops}{\change@society{osa}\def\@journal{tops}}%
\DeclareOption{josa}{\change@society{osa}\def\@journal{josa}}%
\let\rtx@require@packages\@empty
\appdef\rtx@require@packages{%
 \RequirePackage[overload]{textcase}%
}%
\DeclareOption{amsfonts}{%
  \def\class@amsfonts{\RequirePackage{amsfonts}}%
}%
\DeclareOption{noamsfonts}{%
  \let\class@amsfonts\@empty
}%
\appdef\rtx@require@packages{%
 \@ifxundefined\class@amsfonts{}{\class@amsfonts}%
}%
\DeclareOption{amssymb}{%
  \def\class@amssymb{\RequirePackage{amssymb}}%
}%
\DeclareOption{noamssymb}{%
  \let\class@amssymb\@empty
}%
\appdef\rtx@require@packages{%
 \@ifxundefined\class@amssymb{}{\class@amssymb}%
}%
\DeclareOption{amsmath}{%
  \def\class@amsmath{\RequirePackage{amsmath}[\ver@amsmath@prefer]}%
}%
\DeclareOption{noamsmath}{%
  \let\class@amsmath\@empty
}%
\appdef\rtx@require@packages{%
 \preserve@LaTeX
 \@ifxundefined\class@amsmath{}{\class@amsmath}%
 \appdef\class@enddocumenthook{\test@amsmath@ver}%
}%
\appdef\preserve@LaTeX{%
 \let\@ifl@aded@LaTeX\@ifl@aded
 \let\@ifpackageloaded@LaTeX\@ifpackageloaded
 \let\@pkgextension@LaTeX\@pkgextension
 \let\@ifpackagelater@LaTeX\@ifpackagelater
 \let\@ifl@ter@LaTeX\@ifl@ter
 \let\@ifl@t@r@LaTeX\@ifl@t@r
 \let\@parse@version@LaTeX\@parse@version
}%
\appdef\restore@LaTeX{%
 \let\@ifl@aded\@ifl@aded@LaTeX
 \let\@ifpackageloaded\@ifpackageloaded@LaTeX
 \let\@pkgextension\@pkgextension@LaTeX
 \let\@ifpackagelater\@ifpackagelater@LaTeX
 \let\@ifl@ter\@ifl@ter@LaTeX
 \let\@ifl@t@r\@ifl@t@r@LaTeX
 \let\@parse@version\@parse@version@LaTeX
}%
\def\test@amsmath@ver{%
 \begingroup
  \restore@LaTeX
  \@ifpackageloaded{amsmath}{%
   \@ifpackagelater{amsmath}{\ver@amsmath@prefer}{}{%
     \class@warn{%
      You have loaded amsmath, version "\csname ver@amsmath.sty\endcsname",\MessageBreak
      but this class requires version "\ver@amsmath@prefer", or later.\MessageBreak
      Please update your LaTeX installation.
     }%
   }%
  }{%
  }%
 \endgroup
}%
\def\ver@amsmath@prefer{2000/01/15 v2.05 AMS math features}%
\DeclareOption{byrevtex}{\@booleantrue\byrevtex@sw}%
\@booleanfalse\byrevtex@sw
\DeclareOption{floatfix}{\@booleantrue\force@deferlist@sw}%
\DeclareOption{nofloatfix}{\@booleanfalse\force@deferlist@sw}%
\@booleanfalse\force@deferlist@sw
\gdef\@fltovf{%
 \@latex@error{%
  Too many unprocessed floats%
  \force@deferlist@sw{}{; try class option [floatfix]}%
 }\@ehb
}%
\def\@fltstk{%
 \@latex@warning{%
  A float is stuck (cannot be placed)%
  \force@deferlist@sw{}{; try class option [floatfix]}%
 }%
}%
\DeclareOption{ltxgridinfo}{%
 \@booleantrue\ltxgrid@info@sw
}%
\DeclareOption{outputdebug}{%
 \@booleantrue\outputdebug@sw
 \@booleantrue\ltxgrid@info@sw
 \@booleantrue\ltxgrid@foot@info@sw
 \traceoutput
}%
\DeclareOption{raggedfooter}{\@booleanfalse\textheight@sw}%
\DeclareOption{noraggedfooter}{\@booleantrue\textheight@sw}%
\DeclareOption{frontmatterverbose}{\@booleantrue\frontmatterverbose@sw}%
\@booleanfalse\frontmatterverbose@sw
\DeclareOption{linenumbers}{%
 \appdef
 \class@documenthook{%
  \RequirePackage{lineno}[2005/11/02 v4.41]%
  \linenumbersep4pt\relax
  \linenumbers\relax
 }%
}%
\DeclareOption{nomerge}{%
 \appdef\setup@hook{%
  \@ifnum{\NAT@merge>\z@}{\let\NAT@merge\z@}{}%
 }%
}%
\def\@parse@class@options@society{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{}{%
   \IfFileExists{\CurrentOption\substyle@post.\substyle@ext}{%
    \expandafter\change@society\expandafter{\CurrentOption}%
    \expandafter\let\csname ds@\CurrentOption\endcsname\@empty
   }{}%
  }%
 }%
}%
\def\@parse@class@options@#1{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{%
   \begingroup\csname ds@\CurrentOption\endcsname
    \@ifxundefined#1{%
     \endgroup
    }{%
     \expandafter\endgroup\expandafter\def\expandafter#1\expandafter{#1}%
    }%
  }{}%
 }%
}%
\def\@parse@class@options@journal{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{%
   \begingroup
    \csname ds@\CurrentOption\endcsname
    \@ifxundefined\@journal{%
     \endgroup
    }{%
     \expandafter\endgroup\expandafter\def\expandafter\@journal\expandafter{\@journal}%
    }%
  }{}%
 }%
}%
\def\@parse@class@options{%
 \edef\@tempa{\@ptionlist{\@currname.\@currext}}%
 \expandafter\@for\expandafter\CurrentOption\expandafter:\expandafter=\@tempa\do{%
  \expandafter\@ifnotrelax\csname ds@\CurrentOption\endcsname{%
   \begingroup
    \csname ds@\CurrentOption\endcsname
    \@ifxundefined\@pointsize{%
     \endgroup
    }{%
     \expandafter\endgroup\expandafter\def\expandafter\@pointsize\expandafter{\@pointsize}%
    }%
  }{%
   \IfFileExists{\CurrentOption\substyle@post.\substyle@ext}{%
    \expandafter\change@society\expandafter{\CurrentOption}%
    \expandafter\let\csname ds@\CurrentOption\endcsname\@empty
   }{}%
  }%
 }%
}%
\DeclareOption{hypertext}{\hypertext@enable@ltx}%
\appdef\document@inithook{\@ifpackageloaded{hyperref}{\hypertext@enable@ltx}{}}%
\DeclareOption{frontmatterverbose}{\@booleantrue\frontmatterverbose@sw}%
\@booleanfalse\frontmatterverbose@sw
\DeclareOption{inactive}{\@booleanfalse\frontmatter@syntax@sw}%
\@booleantrue\frontmatter@syntax@sw
\@booleanfalse\runinaddress@sw
\@booleantrue\@affils@sw
\@booleanfalse\groupauthors@sw
\DeclareOption{groupedaddress}{\clo@groupedaddress}%
\def\clo@groupedaddress{%
 \@booleantrue\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
\DeclareOption{unsortedaddress}{\clo@unsortedaddress}%
\def\clo@unsortedaddress{%
 \@booleantrue\groupauthors@sw
 \@booleanfalse\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
\DeclareOption{runinaddress}{\clo@runinaddress}%
\def\clo@runinaddress{%
 \@booleantrue\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleantrue\runinaddress@sw
}%
\DeclareOption{superscriptaddress}{\clo@superscriptaddress}%
\def\clo@superscriptaddress{%
 \@booleanfalse\groupauthors@sw
 \@booleantrue\@affils@sw
 \@booleanfalse\runinaddress@sw
}%
%%%  @LaTeX-file{
%%%     filename        = "revtex4-2.dtx",
%%%     version         = "4.2c",
%%%     date            = "2019/01/18",
%%%     time            = "14:29:48 UT-5",
%%%     checksum        = "6584",
%%%     author          = "Mark Doyle (mailto: revtex at aps.org), Arthur Ogawa (mailto:arthur_ogawa at sbcglobal.net),
%%%                        commissioned by the American Physical Society.
%%%                        ",
%%%     copyright       = "Copyright (C) 1999, 2009 Arthur Ogawa, Version 4.2 Copyright (C) 2019 American Physical Society
%%%                        distributed under the terms of the
%%%                        LaTeX Project Public License 1.3c, see
%%%                        ftp://ctan.tug.org/macros/latex/base/lppl.txt
%%%                        ",
%%%     address         = "Mark Doyle,
%%%                        USA",
%%%     telephone       = "",
%%%     FAX             = "",
%%%     email           = "mailto colon revtex at aps.org",
%%%     codetable       = "ISO/ASCII",
%%%     keywords        = "",
%%%     supported       = "yes",
%%%     abstract        = "",
%%%     docstring       = "The checksum field above generated by ltxdoc",
%%%  }
\def\substyle@post{4-2}%
\def\substyle@ext{rtx}%
\DeclareOption*{\OptionNotUsed}%
\def\@process@society#1{%
 \@ifxundefined\@society{%
  \class@warn{No Society specified, using default society #1}%
  \def\@society{#1}\let\@journal\@undefined
 }{}%
 \expandafter\input\expandafter{\@society\substyle@post.\substyle@ext}%
}%
\def\@process@journal#1{%
 \@ifxundefined\@journal{%
  \class@warn{No journal specified, using default #1}%
  \def\@journal{#1}%
 }{}%
 \expandafter\expandafter
 \expandafter\rtx@do@substyle
 \expandafter\expandafter
 \expandafter{\expandafter\@society\@journal}%
}%
\def\rtx@do@substyle#1{%
 \InputIfFileExists{#1\substyle@post.\substyle@ext}{}{\csname rtx@#1\endcsname}%
}%
\def\@process@pointsize#1{%
 \@ifxundefined\@pointsize{%
  \def\@pointsize{#1}%
  \class@warn{No type size specified, using default \@pointsize}%
 }{}%
 \expandafter\expandafter
 \expandafter\rtx@do@substyle
 \expandafter\expandafter
 \expandafter{\expandafter\@society\@pointsize pt}%
}%
  \def\ps@headings{%
      \let\@oddfoot\@empty\let\@evenfoot\@empty
      \def\@evenhead{\thepage\hfil\slshape\leftmark}%
      \def\@oddhead{{\slshape\rightmark}\hfil\thepage}%
      \let\@mkboth\markboth
    \def\sectionmark##1{%
      \markboth {\MakeUppercase{%
        \ifnum \c@secnumdepth >\z@
          \thesection\quad
        \fi
        ##1}}{}}%
    \def\subsectionmark##1{%
      \markright {%
        \ifnum \c@secnumdepth >\@ne
          \thesubsection\quad
        \fi
        ##1}}}%
\def\ps@myheadings{%
    \let\@oddfoot\@empty\let\@evenfoot\@empty
    \def\@evenhead{\thepage\hfil\slshape\leftmark}%
    \def\@oddhead{{\slshape\rightmark}\hfil\thepage}%
    \let\@mkboth\@gobbletwo
    \let\sectionmark\@gobble
    \let\subsectionmark\@gobble
    }%
\def\ps@article{%
    \def\@evenhead{\let\\\heading@cr\thepage\quad\checkindate\hfil{\leftmark}}%
    \def\@oddhead{\let\\\heading@cr{\rightmark}\hfil\checkindate\quad\thepage}%
    \def\@oddfoot{}%
    \def\@evenfoot{}%
    \let\@mkboth\markboth
  \let\sectionmark\@gobble
  \let\subsectionmark\@gobble
}%
\def\ps@article@final{%
    \def\@evenhead{\let\\\heading@cr\thepage\quad\checkindate\hfil{\leftmark}}%
    \def\@oddhead{\let\\\heading@cr{\rightmark}\hfil\checkindate\quad\thepage}%
    \def\@oddfoot{}%
    \def\@evenfoot{}%
    \let\@mkboth\markboth
    \def\sectionmark##1{%
      \markboth{%
       \MakeTextUppercase{%
        \@ifnum{\c@secnumdepth >\z@}{\thesection\hskip 1em\relax}{}%
         ##1%
       }%
       }{}%
    }%
    \def\subsectionmark##1{%
      \markright {%
        \@ifnum{\c@secnumdepth >\@ne}{\thesubsection\hskip 1em\relax}{}%
         ##1%
      }%
    }%
}%
\def\heading@cr{\unskip\space\ignorespaces}%
\def\ps@preprint{%
  \def\@oddfoot{\hfil\thepage\quad\checkindate\hfil}%
  \def\@evenfoot{\hfil\thepage\quad\checkindate\hfil}%
  \def\@oddhead{}%
  \def\@evenhead{}%
  \let\@mkboth\@gobbletwo
  \let\sectionmark\@gobble
  \let\subsectionmark\@gobble
}%
\let\@oddhead\@empty
\let\@evenhead\@empty
\let\@oddfoot\@empty
\let\@evenfoot\@empty
\def\lastpage@putlabel{%
 \if@filesw
  \begingroup
    \advance\c@page\m@ne
    \immediate\write\@auxout{\string\newlabel{LastPage}{{}{\thepage}{}{}{}}}%
  \endgroup
 \fi
}%
\appdef\clear@document{%
 \do@output@cclv{%
  \lastpage@putlabel
  \tally@box@size@sw{\total@text}{}%
 }%
}%
\providecommand\write@column@totals{}%
\appdef\rtx@require@packages{%
 \RequirePackage{url}%
}%
\appdef\document@inithook{%
 \incompatible@package{cite}%
 \incompatible@package{mcite}%
 \incompatible@package{multicol}%
}%
\def\labelenumi{\theenumi.}
\def\theenumi{\arabic{enumi}}
\def\labelenumii{(\theenumii)}
\def\theenumii{\alph{enumii}}
\def\p@enumii{\theenumi}
\def\labelenumiii{\theenumiii.}
\def\theenumiii{\roman{enumiii}}
\def\p@enumiii{\theenumi(\theenumii)}
\def\labelenumiv{\theenumiv.}
\def\theenumiv{\Alph{enumiv}}
\def\p@enumiv{\p@enumiii\theenumiii}
\def\labelitemi{\textbullet}
\def\labelitemii{\normalfont\bfseries\textendash}
\def\labelitemiii{\textasteriskcentered}
\def\labelitemiv{\textperiodcentered}
\pagenumbering{arabic}
\setcounter{topnumber}{2}
\def\topfraction{.9}
\setcounter{bottomnumber}{1}
\def\bottomfraction{.9}
\setcounter{totalnumber}{3}
\def\textfraction{.1}
\def\floatpagefraction{.9}
\setcounter{dbltopnumber}{2}
\def\dbltopfraction{.9}
\def\dblfloatpagefraction{.9}
\newenvironment{verse}{%
  \let\\=\@centercr
  \list{}{%
    \itemsep\z@ \itemindent -1.5em\listparindent \itemindent
    \rightmargin\leftmargin\advance\leftmargin 1.5em}\item[]%
}{%
 \endlist
}%
\newenvironment{quotation}{%
  \list{}{%
    \listparindent 1.5em
    \itemindent\listparindent
    \rightmargin\leftmargin \parsep \z@ \@plus\p@}\item[]%
}{%
 \endlist
}%
\newenvironment{quote}{%
  \list{}{%
  \rightmargin\leftmargin}\item[]%
}{%
 \endlist
}%
\def\descriptionlabel#1{%
  \hspace\labelsep \normalfont\bfseries #1\unskip:%
}%
\newenvironment{description}{%
 \list{}{%
    \labelwidth\z@ \itemindent-\leftmargin
    \let\makelabel\descriptionlabel
 }%
}{%
 \endlist
}%
\newcounter{part}%
\let\thepart\@undefined
\newcounter{section}%
\let\thesection\@undefined
\newcounter{subsection}[section]%
\let\thesubsection\@undefined
\newcounter{subsubsection}[subsection]%
\let\thesubsubsection\@undefined
\newcounter{paragraph}[subsubsection]%
\let\theparagraph\@undefined
\newcounter{subparagraph}[paragraph]%
\let\thesubparagraph\@undefined
\def\secnums@rtx{%
 \@ifxundefined\thepart{%
  \def\thepart{\Roman{part}}%
 }{}%
 \@ifxundefined\thesection{%
  \def\thesection       {\Roman{section}}%
  \def\p@section        {}%
 }{}%
 \@ifxundefined\thesubsection{%
  \def\thesubsection    {\Alph{subsection}}%
  \def\p@subsection     {\thesection\,}%
 }{}%
 \@ifxundefined\thesubsubsection{%
  \def\thesubsubsection {\arabic{subsubsection}}%
  \def\p@subsubsection  {\thesection\,\thesubsection\,}%
 }{}%
 \@ifxundefined\theparagraph{%
  \def\theparagraph     {\alph{paragraph}}%
  \def\p@paragraph      {\thesection\,\thesubsection\,\thesubsubsection\,}%
 }{}%
 \@ifxundefined\thesubparagraph{%
  \def\thesubparagraph  {\arabic{subparagraph}}%
  \def\p@subparagraph   {\thesection\,\thesubsection\,\thesubsubsection\,\theparagraph\,}%
 }{}%
}%
\def\secnums@arabic{%
 \@ifxundefined\thepart{%
  \def\thepart          {\Roman{part}}%
 }{}%
 \@ifxundefined\thesection{%
  \def\thesection       {\Roman{section}}%
  \def\p@section        {}%
 }{}%
 \@ifxundefined\thesubsection{%
  \def\thesubsection    {\thesection.\arabic{subsection}}%
  \def\p@subsection     {}%
 }{}%
 \@ifxundefined\thesubsubsection{%
  \def\thesubsubsection {\thesubsection.\arabic{subsubsection}}%
  \def\p@subsubsection  {}%
 }{}%
 \@ifxundefined\theparagraph{%
  \def\theparagraph     {\thesubsubsection.\arabic{paragraph}}%
  \def\p@paragraph      {}%
 }{}%
 \@ifxundefined\thesubparagraph{%
  \def\thesubparagraph  {\theparagraph.\arabic{subparagraph}}%
  \def\p@subparagraph   {}%
 }{}%
}%
\newenvironment{acknowledgments}{%
 \acknowledgments@sw{%
  \expandafter\section\expandafter*\expandafter{\acknowledgmentsname}%
 }{%
  \par
  \phantomsection
  \addcontentsline{toc}{section}{\protect\numberline{}\acknowledgmentsname}%
 }%
}{%
 \par
}%
\@booleantrue\acknowledgments@sw
\newenvironment{acknowledgements}{%
 \replace@environment{acknowledgements}{acknowledgments}%
}{%
 \endacknowledgments
}%
\def\part{\par
   \addvspace{4ex}%
   \@afterindentfalse
   \secdef\@part\@spart}%
\def\@part[#1]#2{%
 \@ifnum{\c@secnumdepth >\m@ne}{%
        \refstepcounter{part}%
        \addcontentsline{toc}{part}{\thepart\hspace{1em}#1}%
 }{%
      \addcontentsline{toc}{part}{#1}%
 }%
 \begingroup
    \parindent \z@ \raggedright
    \interlinepenalty\@M
    \@ifnum{\c@secnumdepth >\m@ne}{%
      \Large \bf \partname~\thepart%
      \par\nobreak
    }{}%
    \huge \bf
    #2%
    \markboth{}{}\par
 \endgroup
   \nobreak
   \vskip 3ex
   \@afterheading
}%
\def\@spart#1{{\parindent \z@ \raggedright
    \interlinepenalty\@M
    \huge \bf
    #1\par}
    \nobreak
    \vskip 3ex
    \@afterheading}
\def\section{%
  \@startsection
    {section}%
    {1}%
    {\z@}%
    {0.8cm \@plus1ex \@minus .2ex}%
    {0.5cm}%
    {\normalfont\small\bfseries}%
}%
\def\subsection{%
  \@startsection
    {subsection}%
    {2}%
    {\z@}%
    {.8cm \@plus1ex \@minus .2ex}%
    {.5cm}%
    {\normalfont\small\bfseries}%
}%
\def\subsubsection{%
  \@startsection
    {subsubsection}%
    {3}%
    {\z@}%
    {.8cm \@plus1ex \@minus .2ex}%
    {.5cm}%
    {\normalfont\small\itshape}%
}%
\def\paragraph{%
  \@startsection
    {paragraph}%
    {4}%
    {\parindent}%
    {\z@}%
    {-1em}%
    {\normalfont\normalsize\itshape}%
}%
\def\subparagraph{%
  \@startsection
    {subparagraph}%
    {5}%
    {\parindent}%
    {3.25ex \@plus1ex \@minus .2ex}%
    {-1em}%
    {\normalfont\normalsize\bfseries}%
}%
\def\theequation{%
 \theequation@prefix\arabic{equation}%
}%
\def\theequation@prefix{}%
\setcounter{secnumdepth}{4}
\lineskip 1pt
\normallineskip 1pt
\def\baselinestretch{1}%
\@lowpenalty   51
\@medpenalty  151
\@highpenalty 301
\@beginparpenalty -\@lowpenalty
\@endparpenalty   -\@lowpenalty
\@itempenalty     -\@lowpenalty
\arraycolsep 3pt
\tabcolsep 2pt
\arrayrulewidth .4pt
\doublerulesep 2pt
\skip\@mpfootins = 0pt
\fboxsep  = 3.0pt
\fboxrule = 0.4pt
\newenvironment{figure}
               {\@float{figure}}
               {\end@float}
\newenvironment{figure*}
               {\@dblfloat{figure}}
               {\end@dblfloat}
\def\listoffigures{\print@toc{lof}}%
\def\l@figure{\@dottedtocline{1}{1.5em}{2.3em}}%
\newlength\abovecaptionskip
\newlength\belowcaptionskip
\setlength\abovecaptionskip{10\p@}
\setlength\belowcaptionskip{2\p@}
\long\def\@makecaption#1#2{%
  \par
  \vskip\abovecaptionskip
  \begingroup
   \small\rmfamily
   \sbox\@tempboxa{%
    \let\\\heading@cr
    \@make@capt@title{#1}{#2}%
   }%
   \@ifdim{\wd\@tempboxa >\hsize}{%
    \begingroup
     \samepage
     \flushing
     \let\footnote\@footnotemark@gobble
     \@make@capt@title{#1}{#2}\par
    \endgroup
   }{%
     \global \@minipagefalse
     \hb@xt@\hsize{\hfil\unhbox\@tempboxa\hfil}%
   }%
  \endgroup
  \vskip\belowcaptionskip
}%
\def\@make@capt@title#1#2{%
 \@ifx@empty\float@link{\@firstofone}{\expandafter\href\expandafter{\float@link}}%
  {#1}\@caption@fignum@sep#2%
}%
\def\@footnotemark@gobble{%
 \@footnotemark
 \@ifnextchar[{\@gobble@opt@i}{\@gobble}%
}%
\def\@gobble@opt@i[#1]#2{}%
\def\@mpmakefntext#1{%
 \flushing
 \parindent=1em
 \noindent
 \hb@xt@1em{\hss\@makefnmark}%
 #1%
}%
\def\@caption@fignum@sep{. }%
\def\setfloatlink{\def\float@link}%
\let\float@link\@empty
\newcounter{figure}
\renewcommand \thefigure {\@arabic\c@figure}
\def\fps@figure{tbp}
\def\ftype@figure{1}
\def\ext@figure{lof}
\def\fnum@figure{\figurename~\thefigure}
\expandafter\newbox\csname fbox@\ftype@figure\endcsname
\expandafter\setbox\csname fbox@\ftype@figure\endcsname\hbox{}%
\appdef\class@documenthook{%
 \do@if@floats{figure}{.fgx}%
}%
\appdef\class@enddocumenthook{%
 \printfigures\relax
}%
\newcommand\printfigures{%
 \@ifstar{\true@sw}{\floatp@sw{\true@sw}{\false@sw}}%
 {%
  \print@float{figure}{\oneapage}%
 }{%
  \print@float{figure}{}%
 }%
}%
\appdef\@xfloat@prep{%
 \appdef\@parboxrestore{\centering}%
}%
\newenvironment{table}
               {\@float{table}}
               {\end@float}
\newenvironment{table*}
               {\@dblfloat{table}}
               {\end@dblfloat}
\newcounter{table}
\renewcommand\thetable{\@Roman\c@table}
\def\fps@table{tbp}
\def\ftype@table{2}
\def\ext@table{lot}
\def\fnum@table{\tablename~\thetable}
\expandafter\newbox\csname fbox@\ftype@table\endcsname
\expandafter\setbox\csname fbox@\ftype@table\endcsname\hbox{}%
\def\listoftables{\print@toc{lot}}%
\let\l@table\l@figure
\def\table@hook{\small}%
\def\squeezetable{\def\table@hook{\scriptsize}}%
\appdef\@floatboxreset{\table@hook}%
\def\set@table@environments{%
 \floats@sw{}{%
  \let@environment{longtable@float}{longtable}%
  \let@environment{longtable}{longtable@write}%
  \let@environment{longtable*@float}{longtable*}%
  \let@environment{longtable*}{longtable*@write}%
  \let@environment{turnpage@float}{turnpage}%
  \let@environment{turnpage}{turnpage@write}%
 }%
 \do@if@floats{table}{.tbx}%
}%
\appdef\document@inithook{%
 \set@table@environments
}%
\appdef\class@enddocumenthook{%
 \printtables\relax
}%
\newenvironment{longtable@write}{%
 \write@@float{longtable}{table}%
}{%
 \endwrite@float
}%
\newenvironment{longtable*@write}{%
 \write@@float{longtable*}{table}%
}{%
 \endwrite@float
}%
\newenvironment{turnpage@write}{%
 \immediate\write\tablewrite{\string\begin{turnpage}}%
}{%
 \immediate\write\tablewrite{\string\end{turnpage}}%
}%
\newcommand\printtables{%
 \begingroup
  \let@environment{longtable}{longtable@float}%
  \let@environment{longtable*}{longtable*@float}%
  \let@environment{turnpage}{turnpage@anchored}%
  \prepdef\longtable{\trigger@float@par}%
  \expandafter\prepdef\csname longtable*\endcsname{\trigger@float@par}%
  \expandafter\prepdef\csname table@floats\endcsname{%
   \onecolumngrid@push
  }%
  \expandafter\appdef\csname endtable@floats\endcsname{%
   \onecolumngrid@pop
  }%
  \@ifstar{\true@sw}{\floatp@sw{\true@sw}{\false@sw}}%
  {%
   \print@float{table}{\oneapage}%
  }{%
   \print@float{table}{}%
  }%
 \endgroup
}%
\newenvironment{turnpage@anchored}{%
 \onecolumngrid@push
 \setbox\z@\vbox to\textwidth\bgroup
  \columnwidth\textheight
}{%
  \vfil
 \egroup
 \rotatebox{90}{\box\z@}%
 \onecolumngrid@pop
}%
\newenvironment{video}
 {\@float{video}}
 {\end@float}%
\newenvironment{video*}
 {\@dblfloat{video}}
 {\end@dblfloat}%
\newcounter{video}
\renewcommand \thevideo {\@arabic\c@video}
\def\ext@video{lov}%
\def\fname@video{Video}%
\def\lovname{List of Videos}%
\def\fps@video{tbp}%
\def\ftype@video{4}%
\def\fnum@video{\fname@video~\thevideo}%
\appdef\document@inithook{%
 \@ifxundefined\c@float@type{}{%
  \global\setcounter{float@type}{8}%
 }%
}%
\expandafter\newbox\csname fbox@\ftype@video\endcsname
\expandafter\setbox\csname fbox@\ftype@video\endcsname\hbox{}%
\let\theHvideo\thevideo
\def\listofvideos{\print@toc{lov}}%
\let\l@video\l@figure
\appdef\class@documenthook{%
 \do@if@floats{video}{.vdx}%
}%
\appdef\class@enddocumenthook{%
 \printvideos\relax
}%
\newcommand\printvideos{%
 \@ifstar{\true@sw}{\floatp@sw{\true@sw}{\false@sw}}%
 {%
  \print@float{video}{\oneapage}%
 }{%
  \print@float{video}{}%
 }%
}%
\def\endtabular@hook{}%
\appdef\document@inithook{%
 \@ifpackageloaded{dcolumn}{%
  \expandafter\@ifnotrelax\csname NC@find@d\endcsname{}{%
   \newcolumntype{d}{D{.}{.}{-1}}%
  }%
 }{}%
}%
\def\toprule{\hline\hline}%
\def\colrule{\hline}%
\def\botrule{\hline\hline}%
\newenvironment{ruledtabular}{%
 \def\array@default{v}%
 \appdef\tabular@hook{\def\@halignto{to\hsize}}%
 \let\tableft@skip@default\tableft@skip
 \let\tableft@skip\tableft@skip@float
 \let\tabmid@skip@default\tabmid@skip
 \let\tabmid@skip\tabmid@skip@float
 \let\tabright@skip@default\tabright@skip
 \let\tabright@skip\tabright@skip@float
 \let\array@row@pre@default\array@row@pre
 \let\array@row@pre\array@row@pre@float
 \let\array@row@pst@default\array@row@pst
 \let\array@row@pst\array@row@pst@float
 \appdef\array@row@rst{%
  \let\array@row@pre\array@row@pre@default
  \let\array@row@pst\array@row@pst@default
  \let\tableft@skip\tableft@skip@default
  \let\tabmid@skip\tabmid@skip@default
  \let\tabright@skip\tabright@skip@default
  \appdef\tabular@hook{\let\@halignto\@empty}%
 }%
}{%
}%
\def\@makefntext#1{%
  \def\baselinestretch{1}%
  \parindent1em%
  \noindent
  \hb@xt@1.8em{%
   \hss\@makefnmark
  }%
  #1%
  \par
}%
\def\@makefnmark{%
 \hbox{%
  \@textsuperscript{%
   \normalfont\@thefnmark
  }%
 }%
}%
\expandafter\DeclareRobustCommand
\expandafter\rev@citet
\expandafter{%
 \expandafter\begingroup
  \expandafter\rtx@swap@citea
  \expandafter\g@bblefirsttoken
              \csname citet \endcsname
}%
\expandafter\DeclareRobustCommand
\expandafter\rev@citealp
\expandafter{%
 \expandafter\begingroup
  \expandafter\rtx@swap@citea
  \expandafter\g@bblefirsttoken
              \csname citealp \endcsname
}%
\expandafter\DeclareRobustCommand
\expandafter\rev@citealpnum
\expandafter{%
 \expandafter\begingroup
  \expandafter\rtx@swap@citenum
  \expandafter\g@bblefirsttoken
              \csname citealp \endcsname
}%
\def\rtx@swap@citenum{%
  \rtx@swap@citea
  \let\@cite\NAT@citenum
  \let\NAT@mbox\mbox
  \let\citeyear\NAT@citeyear
  \let\NAT@space\NAT@spacechar
}%
\def\g@bblefirsttoken{%
 \expandafter\true@sw
 \expandafter\@empty
}%
\newcommand\rtx@citesuper[3]{%
 \ifNAT@swa
  \leavevmode
  \unskip
  \textsuperscript{\normalfont#1}%
  \if*#3*\else\ (#3)\fi
 \else
  #1%
 \fi
 \endgroup
}%
\def\@makefnmark@cite{\begingroup\NAT@swatrue\@cite{{\@thefnmark}}{}{}}%
\def\rtx@bibsection{%
 \@ifx@empty\refname{%
  \par
 }{%
  \expandafter\section\expandafter*\expandafter{\refname}%
  \@nobreaktrue
 }%
}%
\def\rtx@swap@citea{%
 \let\NAT@def@citea\rtx@def@citea
 \let\NAT@def@citea@close\rtx@def@citea@close
 \let\NAT@def@citea@box\rtx@def@citea@box
}%
\def\rtx@def@citea{%
 \def\@citea{\NAT@separator\NAT@space}%
 \advance\c@NAT@ctr\@ne
 \@ifnum{\count@>\tw@}{%
  \@ifnum{\c@NAT@ctr=\count@}{\appdef\@citea{\NAT@conj\NAT@space}}{}%
 }{%
  \def\@citea{\NAT@space\NAT@conj\NAT@space}%
 }%
}%
\def\rtx@def@citea@close{%
 \rtx@def@citea
 \prepdef\@citea{\NAT@@close}%
}%
\def\rtx@def@citea@box{%
 \rtx@def@citea@close
 \expandafter\def\expandafter\@citea\expandafter{\expandafter\NAT@mbox\expandafter{\@citea}}%
}%
\def\NAT@conj{and}%
\def\NAT@BibitemShut#1{%
 \def\@bibstop{#1}%
 \let\bibitem@Stop\bibitemStop
 \let\bibitem@NoStop\bibitemNoStop
 \@ifx{\bibitemShut\relax}{\let\@bibitemShut\@empty}{%
  \expandafter\def\expandafter\@bibitemShut\expandafter{\bibitemShut}%
 }%
}%
\def\BibitemShut@ltx#1{%
 \unskip
 \def\@bibstop{#1}%
 \let\bibitem@Stop\bibitemStop
 \let\bibitem@NoStop\bibitemNoStop
 \@ifx{\bibitemShut\relax}{\let\@bibitemShut\@empty}{%
  \expandafter\def\expandafter\@bibitemShut\expandafter{\bibitemShut}%
 }%
}%
\newenvironment{thebibliography}{}{}%
\let\@listi\@empty
\appdef\rtx@require@packages{%
 \RequirePackage[sort&compress]{natbib}[2009/11/07 8.31a (PWD, AO)]%
 \let@environment{NAT@thebibliography}{thebibliography}%
 \let@environment{thebibliography}{rtx@thebibliography}%
 \let\bibliographystyle@latex\bibliographystyle
 \let\NAT@citesuper\rtx@citesuper
\let\bibsection\rtx@bibsection
\let\NATx@bibsetnum\NAT@bibsetnum
\def\NAT@bibsetnum#1{%
 \setlength{\topsep}{\z@}%
 \NATx@bibsetnum{\ref{LastBibItem}}%
}%
\let\NATx@bibsetup\NAT@bibsetup
\def\NAT@bibsetup{%
 \setlength{\labelwidth}{\z@}%
 \setlength{\labelsep}{\z@}%
 \setlength{\itemindent}{\z@}%
 \setlength{\listparindent}{\z@}%
 \setlength{\topsep}{\z@}%
 \setlength{\parsep}{\z@}%
 \NATx@bibsetup
}%
\let\bibpreamble\@empty
\def\newblock{\ }%
\let\NATx@bibnumfmt\bibnumfmt
\def\bibnumfmt{\place@bibnumber}%
\let\NAT@merge\thr@@
\let\NAT@citeyear\citeyear
\let\onlinecite\rev@citealp
\let\textcite\rev@citet
\@ifx{\BibitemShut\NAT@BibitemShut}{%
 \class@info{Repairing natbib's \string\BibitemShut}%
 \let\BibitemShut\BibitemShut@ltx
}{}%
\let\bibliographystyle@latex\bibliographystyle
\def\bibliographystyle{\@booleantrue\bibliographystyle@sw\def\@bibstyle}%
\@booleanfalse\bibliographystyle@sw
\def\NAT@bibitem@cont{%
 \let\bibitem@Stop\bibitemContinue@Stop
 \let\bibitem@NoStop\bibitemContinue
}%
\def\bibitemNoStop{%
 \@ifx@empty\@bibitemShut{.\spacefactor\@mmm\space}{\@bibitemShut}%
}%
\def\bibitemContinue{%
 \@ifx@empty\@bibitemShut{;\spacefactor\@mmm\space}{\@bibitemShut}%
}%
\def\bibitemContinue@Stop{%
 \@ifx@empty\@bibitemShut{\spacefactor\@mmm\space}{\@bibitemShut}%
}%
}%
\DeclareRobustCommand\onlinecite{\@onlinecite}%
\DeclareRobustCommand\textcite{\@textcite}%
\let\bibliography@latex\bibliography
\def\bibliography#1{%
 \auto@bib@empty
 \begingroup
  \let\auto@bib@innerbib\@empty
  \@ifx@empty{\pre@bibdata}{%
   \bibliography@latex{#1}%
  }{%
   \@if@empty{#1}{%
    \expandafter\bibliography@latex\expandafter{\pre@bibdata}%
   }{%
    \expandafter\bibliography@latex\expandafter{\pre@bibdata,#1}%
   }%
  }%
 \endgroup
}%
\let\pre@bibdata\@empty
\newenvironment{rtx@thebibliography}[1]{%
 \NAT@thebibliography{#1}%
 \let\@TBN@opr\present@bibnote
 \@FMN@list
}{%
 \auto@bib@innerbib
 \edef\@currentlabel{\arabic{NAT@ctr}}%
 \label{LastBibItem}%
 \endNAT@thebibliography
 \aftergroup\auto@bib@empty
}%
\def\present@bibnote#1#2{%
 \item[%
  \textsuperscript{%
   \normalfont
   \Hy@raisedlink{\hyper@anchorstart{frontmatter.#1}\hyper@anchorend}%
   \begingroup
    \csname c@\@mpfn\endcsname#1\relax
    \frontmatter@thefootnote
   \endgroup
  }%
 ]#2\par
}%
\def\write@bibliographystyle{%
 \@ifxundefined\@bibstyle{}{%
  \expandafter\bibliographystyle@latex\expandafter{\@bibstyle}%
  \bibliographystyle@sw{}{\@bibdataout@rev}%
 }%
 \global\let\write@bibliographystyle\relax
}%
\AtEndDocument{\write@bibliographystyle}%
\def\rtx@@citetp[#1]{\@ifnextchar[{\rtx@citex[#1]}{\rtx@citex[][#1]}}%
\def\rtx@citex[#1][#2]#3{%
 \begingroup
  \def\@tempa{[#1][#2]{#3}}%
  \@ifx{\@cite\NAT@citesuper}{%
   \leavevmode
   \skip@\lastskip
   \unskip
   \super@cite@let
  }{%
   \super@cite@end
  }%
}%
\def\super@cite@let{%
 \futurelet\@let@token\super@cite@check
}%
\def\super@cite@end{%
 \aftergroup\@citex\expandafter\endgroup\@tempa
}%
\def\super@cite@check{%
 \@ifx{\@let@token\@sptoken}{%
  \super@cite@end
 }{%
  \super@cite@swap
 }%
}%
\long\def\super@cite@swap#1{%
 \expandafter\@ifx\expandafter{\csname rtx@automove#1\endcsname\@empty}{%
  #1%
  \super@cite@let
 }{%
  \super@cite@end
  #1%
 }%
}%
\expandafter\let\csname rtx@automove.\endcsname\@empty
\expandafter\let\csname rtx@automove,\endcsname\@empty
\expandafter\let\csname rtx@automove:\endcsname\@empty
\expandafter\let\csname rtx@automove;\endcsname\@empty
\appdef\class@documenthook{%
 \citeautoscript@sw{%
  \@ifx{\@cite\NAT@citesuper}{%
   \let\NAT@@citetp\rtx@@citetp
  }{}%
 }{}%
}%
\def\mini@note{\save@note\mini@notes}%Implicit #2
\def\save@note#1#2{%
  \stepcounter\@mpfn
  \protected@xdef\@thefnmark{\thempfn}%
  \@footnotemark
  \expandafter\g@addto@macro
  \expandafter#1%
  \expandafter{%
  \expandafter \@@footnotetext
  \expandafter {\@thefnmark}{#2}%
              }%
}%
\long\def\@@footnotetext#1{\def\@thefnmark{#1}\@footnotetext}%
\let\mini@notes\@empty
\def\rev@citemark#1{%
 \expandafter\cite\expandafter{\@thefnmark}%
}%
\def\rev@endtext#1{%
 \let\@endnotelabel\@thefnmark
 \@endnotetext
}%
\def\endnote@ext{.end}%
\def\bibdata@app{Notes}%
\def\bibdata@ext{bib}%
\long\def\@endnotetext#1{%
  \begingroup
    \endnote@relax
    \immediate\write\@bibdataout{%
     @FOOTNOTE{%
      \@endnotelabel,%
      key="\@endnotelabel",%
      note="#1"%
     }%
    }%
  \endgroup
}%
\newwrite\@bibdataout
\def\endnote@relax{%
 \let\label\relax \let\index\relax \let\glossary\relax
 \let\cite \relax \let\ref  \relax \let\pageref \relax
 \let\(    \relax \let\)    \relax \let\\       \relax
 \let~\relax
 \let \protect \@unexpandable@protect
 \newlinechar`\^^M%
 \let\begin\relax \let\end\relax
}%
\appdef\class@documenthook{\@bibdataout@init}%
\def\@bibdataout@init{%
 \immediate\openout\@bibdataout\pre@bibdata.\bibdata@ext\relax
}%
\def\@bibdataout@rev{%
 \immediate\write\@bibdataout{%
  @CONTROL{%
   REVTEX42Control%
   \eprint@enable@sw{}{,eprint="1"}%
  }%
 }%
 \if@filesw
  \immediate\write\@auxout{\string\citation{REVTEX42Control}}%
 \fi
}%
\def\printendnotes{%
 \class@warn{The \string\printendnotes\space command no longer serves any function. Please remove it from your document.}%
}%
\def\make@footnote@endnote{%
 \footinbib@sw{%
  \authoryear@sw{}{%
   \ltx@footnote@push
   \def\thempfn{Note\thefootnote}%
   \let\ltx@footmark\rev@citemark
   \let\ltx@foottext\rev@endtext
  }%
 }{}%
}%
\def\ltx@footnote@push{%
 \let\ltx@footmark@latex\ltx@footmark
 \let\ltx@foottext@latex\ltx@foottext
 \let\thempfn@latex\thempfn
 \def\ltx@footnote@pop{%
  \let\ltx@footmark\ltx@footmark@latex
  \let\ltx@foottext\ltx@foottext@latex
  \let\thempfn\thempfn@latex
 }%
}%
\appdef\class@documenthook{%
 \make@footnote@endnote
}%
\def\auto@bib{%
 \@ifx@empty\@FMN@list{%
  \footinbib@sw{%
   \@ifnum{\csname c@\@mpfn\endcsname>\z@}{%
    \true@sw
   }{%
    \test@bbl@sw
   }%
  }{%
   \test@bbl@sw
  }%
 }{%
  \true@sw
 }%
 {%
  \bibliography{}%
 }{}%
}%
\def\auto@bib@empty{%
 \let\auto@bib\@empty
}%
\def\test@bbl@sw{%
 \setbox\z@\vbox\bgroup
  \let\providecommand\providecommand@j@nk
  \let\bibfield\@gobbletwo
  \let\bibinfo\@gobbletwo
  \let\translation\@gobble
  \let\BibitemOpen\@empty
  \let\bibitemStop\@empty
  \let\bibitemNoStop\@empty
  \let\EOS\@empty
  \let\BibitemShut\@gobble
  \let\bibAnnoteFile\@gobbletwo
  \let\bibAnnote\@gobblethree
  \let\textbf\@gobble
  \let\emph\@gobble
  \@booleanfalse\bibitem@sw
  \let\bibitem\bibitem@set
  \auto@bib@innerbib
  \bibitem@sw{\aftergroup\true@sw}{\aftergroup\false@sw}%
 \egroup
}%
\newcommand\bibitem@set[1][]{%
 \bibitem@sw{}{%
  \@booleantrue\bibitem@sw
  \aftergroup\@booleantrue\aftergroup\bibitem@sw
 }%
}%
\def\auto@bib@innerbib{%
 \begingroup
  \let@environment{thebibliography}{thebibliography@nogroup}%
  \bibliography{}%
 \endgroup
}%
\def\thebibliography@nogroup#1{%
 \endgroup
 \def\@currenvir{thebibliography}%
}%
\def\endthebibliography@nogroup{\begingroup}%
\long\def \@gobblethree #1#2#3{}%
\def\providecommand@j@nk#1[#2]{%
 \@ifnum{#2=\z@}{\def\j@nk}{%
  \@ifnum{#2=\@ne}{\def\j@nk##1}{%
   \@ifnum{#2=\tw@}{\def\j@nk##1##2}{%
    \@ifnum{#2=\thr@@}{\def\j@nk##1##2##3}{%
    }%
   }%
  }%
 }%
}%
\def\thepage{\@arabic\c@page}%
\appdef\setup@hook{%
 \tabbingsep \labelsep
 \leftmargin\leftmargini
 \labelwidth\leftmargin\advance\labelwidth-\labelsep
 \let\@listi\@listI
 \@listi
}%
\appdef\class@documenthook{%
 \global\c@page\@ne
 \def\curr@envir{document}%
 \mark@envir{\curr@envir}%
}%
\def\open@onecolumn{%
 \open@column@one\@ne
 \set@colht
 \@floatplacement
 \@dblfloatplacement
}%
\def\open@twocolumn{%
 \open@column@mlt\tw@
 \set@colht
 \@floatplacement
 \@dblfloatplacement
 \sloppy
 \let\set@listindent\set@listindent@
}%
\def\appendix{%
 \par
 \setcounter{section}\z@
 \setcounter{subsection}\z@
 \setcounter{subsubsection}\z@
 \def\thesubsection{\arabic{subsection}}%
 \def\thesubsubsection{\alph{subsubsection}}%
 \@addtoreset{equation}{section}%
 \def\theequation@prefix{\thesection}%
 \addtocontents{toc}{\protect\appendix}%
 \@ifstar{%
  \def\thesection{\unskip}%
  \def\theequation@prefix{A.}%
 }{%
  \def\thesection{\Alph{section}}%
 }%
}%
\def\title@column#1{%
 \minipagefootnote@init
 #1%
 \minipagefootnote@foot
}%
\def\close@column{%
 \newpage
}%
\def\galley@outdent{\rightmargin-\columnwidth\advance\rightmargin-\columnsep}%
\let\widetext@outdent\@empty
\newenvironment{widetext@galley}{%
  \list{}{%
    \topsep        \z@skip
    \listparindent \parindent
    \itemindent    \parindent
    \leftmargin    \z@
    \parsep        \z@\@plus\p@
    \widetext@outdent
    \relax
  }%
  \item\relax
}{
  \endlist
}%
\def\title@column@grid#1{%
 \minipagefootnote@init
  \onecolumngrid
  \begingroup
   \let\@footnotetext\frontmatter@footnotetext
   \ltx@no@footnote
   #1%
  \endgroup
  \twocolumngrid
 \minipagefootnote@foot
}%
\def\close@column@grid{%
 \balancelastpage@sw{%
  \onecolumngrid
 }{}%
}%
\newenvironment{widetext@grid}{%
  \par\ignorespaces
  \setbox\widetext@top\vbox{%
   \hb@xt@\hsize{%
    \leaders\hrule\hfil
    \vrule\@height6\p@
   }%
  }%
  \setbox\widetext@bot\hb@xt@\hsize{%
    \vrule\@depth6\p@
    \leaders\hrule\hfil
  }%
  \onecolumngrid
  \vskip10\p@
  \dimen@\ht\widetext@top\advance\dimen@\dp\widetext@top
  \cleaders\box\widetext@top\vskip\dimen@
  \vskip6\p@
  \prep@math@patch
}{%
  \par
  \vskip6\p@
  \setbox\widetext@bot\vbox{%
   \hb@xt@\hsize{\hfil\box\widetext@bot}%
  }%
  \dimen@\ht\widetext@bot\advance\dimen@\dp\widetext@bot
  \cleaders\box\widetext@bot\vskip\dimen@
  \vskip8.5\p@
  \twocolumngrid\global\@ignoretrue
  \@endpetrue
}%
\newbox\widetext@top
\newbox\widetext@bot
\def\set@page@grid{%
 \twocolumn@sw{%
  \let\set@footnotewidth\set@footnotewidth@two
  \let\compose@footnotes\compose@footnotes@two
  \let@environment{widetext}{widetext@grid}%
  \let\title@column\title@column@grid
  \let\close@column\close@column@grid
 }{%
  \let@environment{widetext}{widetext@galley}%
  \preprintsty@sw{%
  }{%
   \galley@sw{%
    \let\widetext@outdent\galley@outdent
   }{}%
  }%
 }%
}%
\appdef\setup@hook{\set@page@grid}%
\DeclareOldFontCommand{\rm}{\normalfont\rmfamily}{\mathrm}
\DeclareOldFontCommand{\sf}{\normalfont\sffamily}{\mathsf}
\DeclareOldFontCommand{\tt}{\normalfont\ttfamily}{\mathtt}
\DeclareOldFontCommand{\bf}{\normalfont\bfseries}{\mathbf}
\DeclareOldFontCommand{\it}{\normalfont\itshape}{\mathit}
\DeclareOldFontCommand{\sl}{\normalfont\slshape}{\@nomath\sl}
\DeclareOldFontCommand{\sc}{\normalfont\scshape}{\@nomath\sc}
\DeclareRobustCommand*\cal{\@fontswitch\relax\mathcal}
\DeclareRobustCommand*\mit{\@fontswitch\relax\mathnormal}
\def\today{\ifcase\month\or
  January\or February\or March\or April\or May\or June\or
  July\or August\or September\or October\or November\or December\fi
  \space\number\day, \number\year}
\def\partname{Part}
\def\tocname{Contents}
\def\lofname{List of Figures}
\def\lotname{List of Tables}
\def\refname{References}
\def\indexname{Index}
\def\figurename{FIG.}
\def\figuresname{Figures}%
\def\tablename{TABLE}
\def\tablesname{Tables}%
\def\abstractname{Abstract}
\def\appendixesname{Appendixes}%
\def\appendixname{Appendix}%
\def\acknowledgmentsname{Acknowledgments}
\def\journalname{??}
\def\copyrightname{??}
\def\andname{and}
\def\@pacs@name{PACS numbers: }%
\def\@keys@name{Keywords: }%
\def\ppname{pp}
\def\numbername{number}
\def\volumename{volume}
\def\Dated@name{Dated: }%
\def\Received@name{Received }%
\def\Revised@name{Revised }%
\def\Accepted@name{Accepted }%
\def\Published@name{Published }%
\def\address{\replace@command\address\affiliation}%
\def\altaddress{\replace@command\altaddress\altaffiliation}%
\newenvironment{references}{%
 \class@warn@end{The references environment is not supported; use thebibliography instead.}
 \gdef\references{\thebibliography{}}\references
}{%
 \endthebibliography
}%
\def\draft{%
 \class@warn@end{Command \string\draft\space is obsolete;^^JInvoke option draft instead.}%
 \@booleantrue\draft@sw
}%
\def\tighten{%
 \class@warn@end{Command \string\tighten\space is obsolete;^^JInvoke option tightenlines instead.}%
 \@booleantrue\tightenlines@sw
}%
\def\tableline{%
 \noalign{%
  \class@warn@end{Command \string\tableline\space is obsolete;^^JUse \string\colrule\space instead.}%
  \global\let\tableline\colrule
 }%
 \tableline
}%
\def\case{\replace@command\case\frac}%
\def\slantfrac{\replace@command\slantfrac\frac}%
\def\tablenote{\replace@command\tablenote\footnote}%
\def\tablenotemark{\replace@command\tablenotemark\footnotemark}%
\def\tablenotetext{\replace@command\tablenotetext\footnotetext}%
\DeclareRobustCommand\REV@text[1]{%
 \relax
 \ifmmode
  \mathchoice
   {\hbox{{\everymath{\displaystyle     }#1}}}%
   {\hbox{{\everymath{\textstyle        }#1}}}%
   {\hbox{{\everymath{\scriptstyle      }\let\f@size\sf@size\selectfont#1}}}%
   {\hbox{{\everymath{\scriptscriptstyle}\let\f@size\ssf@size\selectfont#1}}}%
  \glb@settings
 \else
  \mbox{#1}%
 \fi
}%
\DeclareRobustCommand\REV@bbox[1]{%
 \relax
 \ifmmode
  \mathchoice
   {\hbox{{\everymath{\displaystyle     }\boldmath$#1$}}}%
   {\hbox{{\everymath{\textstyle        }\boldmath$#1$}}}%
   {\hbox{{\everymath{\scriptstyle      }\boldmath$#1$}}}%
   {\hbox{{\everymath{\scriptscriptstyle}\boldmath$#1$}}}%
  \glb@settings
 \else
  \mbox{#1}%
 \fi
}%
\DeclareRobustCommand\REV@bm[1]{%
 \class@warn@end{To use \string\bm, please load the bm package!}%
 \global\let\bm\relax
}%
\def\FL{\obsolete@command\FL}%
\def\FR{\obsolete@command\FR}%
\def\narrowtext{\obsolete@command\narrowtext}%
\def\mediumtext{\obsolete@command\mediumtext}%
\newenvironment{quasitable}{%
 \let@environment{tabular}{longtable}%
}{%
}%
\let\text\REV@text
\let\bm\REV@bm
\appdef\setup@hook{%
 \providecommand\bibinfo[2]{#2}%
 \providecommand\eprint[2][]{#2}%
}%
\def\bbox#1{%
 \class@warn@end{\string\bbox\space is obsolete,^^Jload the bm package and use \string\bm\space instead.}%
 \global\let\bbox\relax
}%
\newenvironment{mathletters}{%
 \class@warn@end{Environment {mathletters} is obsolete;^^Jload the amsmath package and use {subequations}!}%
 \global\let\mathletters\@empty
}{%
}%
\def\eqnum#1{%
 \class@warn@end{\string\eqnum\space is obsolete, load the amsmath package and use \string\tag!}%
 \global\let\eqnum\@gobble
}%
\appdef\rtx@require@packages{%
 \RequirePackage{revsymb4-2}%
}%
\appdef\class@documenthook{\revsymb@inithook}%
%%
\def\@startflt#1{%
  \begingroup
    %\toc@pre
    \makeatletter
    \@input{\jobname.#1}%
    \if@filesw
      \expandafter\newwrite\csname tf@#1\endcsname
      \immediate\openout \csname tf@#1\endcsname \jobname.#1\relax
    \fi
    \@nobreakfalse
    %\toc@post
  \endgroup
}%
\def\att@TOC{toc}%
\def\print@toc#1{%
 \begingroup
  \expandafter\section
  \expandafter*%
  \expandafter{%
              \csname#1name\endcsname
              }%
  \let\appendix\appendix@toc
  \def\tempa{#1}%
  \ifx\tempa\att@TOC%%
  \@starttoc{#1}%
  \else%%
  \@startflt{#1}%%
  \fi%%
 \endgroup
}%
%%
\def\@LN@LLerror@org{%
 \PackageError{lineno}{%
  \string\linelabel\space without \string\linenumbers
 }{%
  Just see documentation. (New feature v4.11)%
 }%
 \@gobble
}%
\def\@LN@LLerror@ltx{%
 \PackageWarning{lineno}{%
  To make the \string\linelabel\space command work, you must issue the \string\linenumbers\ command
 }%
 \@gobble
}%
\appdef\class@documenthook{%
 \@ifx{\@LN@LLerror\@LN@LLerror@org}{%
  \class@info{Overriding \string\@LN@LLerror}%
  \let\@LN@LLerror\@LN@LLerror@ltx
 }{}%
 \@ifpackageloaded{lineno}{%
  \@ifxundefined{\set@linepenalties}{}{%
   \def\prep@absbox{\set@linepenalties}%
   \def\post@absbox{\let\@LN@parpgbrk\@empty\@linenumberpar}%
  }%
 }{}%
}%
\appdef\rtx@require@packages{%
 \InputIfFileExists{\jobname.rty}{}{}%
}%
\@parse@class@options@society
\@process@society{aps}%
\@parse@class@options@\@journal
\expandafter\@process@journal\expandafter{\@journal@default}%
\@parse@class@options@\@pointsize
\expandafter\@process@pointsize\expandafter{\@pointsize@default}%
\@options
\rtx@require@packages
\appdef\setup@hook{\normalsize}%
\setup@hook
\endinput
%%
%% End of file `revtex4-2.cls'.


==> anc/suprabinary-SI.bbl <==
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (0) allowed
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{5}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Morozovska}\ \emph {et~al.}(2007)\citenamefont
  {Morozovska}, \citenamefont {Glinchuk},\ and\ \citenamefont
  {Eliseev}}]{Morozovska2007}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~N.}\ \bibnamefont
  {Morozovska}}, \bibinfo {author} {\bibfnamefont {M.~D.}\ \bibnamefont
  {Glinchuk}},\ and\ \bibinfo {author} {\bibfnamefont {E.~A.}\ \bibnamefont
  {Eliseev}},\ }\bibfield  {title} {\bibinfo {title} {Phase transitions induced
  by confinement of ferroic nanoparticles},\ }\bibfield  {journal} {\bibinfo
  {journal} {Phys.~Rev.~B}\ }\textbf {\bibinfo {volume} {76}},\ \href
  {https://doi.org/10.1103/PhysRevB.76.014102} {10.1103/PhysRevB.76.014102}
  (\bibinfo {year} {2007})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Ahluwalia}\ \emph {et~al.}(2008)\citenamefont
  {Ahluwalia}, \citenamefont {Sullivan}, \citenamefont {Srolovitz},
  \citenamefont {Zheng},\ and\ \citenamefont {Huan}}]{Ahluwalia2008}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.}~\bibnamefont
  {Ahluwalia}}, \bibinfo {author} {\bibfnamefont {M.~B.}\ \bibnamefont
  {Sullivan}}, \bibinfo {author} {\bibfnamefont {D.~J.}\ \bibnamefont
  {Srolovitz}}, \bibinfo {author} {\bibfnamefont {J.~W.}\ \bibnamefont
  {Zheng}},\ and\ \bibinfo {author} {\bibfnamefont {A.~C.~H.}\ \bibnamefont
  {Huan}},\ }\bibfield  {title} {\bibinfo {title} {Multiscale kinetic model for
  polarization switching in ferroelectric polymer thin films},\ }\bibfield
  {journal} {\bibinfo  {journal} {Phys.~Rev.~B}\ }\textbf {\bibinfo {volume}
  {78}},\ \href {https://doi.org/10.1103/PhysRevB.78.054110}
  {10.1103/PhysRevB.78.054110} (\bibinfo {year} {2008})\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Hong}\ and\ \citenamefont {Fang}(2008)}]{Hong2008}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Hong}}\ and\ \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Fang}},\
  }\bibfield  {title} {\bibinfo {title} {Size-dependent ferroelectric behaviors
  of {BaTiO$_3$} nanowires},\ }\href {https://doi.org/10.1063/1.2830662}
  {\bibfield  {journal} {\bibinfo  {journal} {App.~Phys.~Lett.}\ }\textbf
  {\bibinfo {volume} {92}},\ \bibinfo {pages} {012906} (\bibinfo {year}
  {2008})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Batra}\ \emph {et~al.}(2015)\citenamefont {Batra},
  \citenamefont {Edwards}, \citenamefont {Alomari},\ and\ \citenamefont
  {Elkhaldy}}]{Batra2015}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~K.}\ \bibnamefont
  {Batra}}, \bibinfo {author} {\bibfnamefont {M.~E.}\ \bibnamefont {Edwards}},
  \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Alomari}},\ and\ \bibinfo
  {author} {\bibfnamefont {A.}~\bibnamefont {Elkhaldy}},\ }\bibfield  {title}
  {\bibinfo {title} {{Dielectric Behavior of P(VDF-TrFE)/PZT Nanocomposites
  Films Doped with Multi-walled Carbon Nanotubes (MWCNT)}},\ }\href@noop {}
  {\bibfield  {journal} {\bibinfo  {journal} {Amer. J. Mater. Sci.}\ }\textbf
  {\bibinfo {volume} {5}},\ \bibinfo {pages} {55} (\bibinfo {year}
  {2015})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Landau}(1937)}]{Landau1937}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {Landau}},\ }\bibfield  {title} {\bibinfo {title} {On the theory of phase
  transitions},\ }\href@noop {} {\bibfield  {journal} {\bibinfo  {journal}
  {Zh.~Eksp.~Teor.~Fiz.}\ }\textbf {\bibinfo {volume} {7}},\ \bibinfo {pages}
  {19} (\bibinfo {year} {1937})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/suprabinary-SI.tex <==
\documentclass[twocolumn,preprintnumbers,amsmath,amssymb,aps,prx,a4paper]{revtex4-2}
\usepackage{amsmath}
\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\newcolumntype{d}[1]{D{.}{.}{#1}}
\usepackage{bigdelim}
\usepackage{bm}% bold math
\usepackage[english]{babel}
\usepackage{array}
\usepackage{xcolor}
\usepackage{longtable}
% \usepackage{lscape}
\usepackage{float}
\usepackage{rotating}%table rotation
\usepackage{multirow}
\topmargin 0.0in
\usepackage{setspace}
% \doublespacing

% \addto\captionsenglish{\renewcommand{\figurename}{Supporting Figure}}
\addto\captionsenglish{\renewcommand{\thefigure}{S\arabic{figure}}}
\addto\captionsenglish{\renewcommand{\thevideo}{S\arabic{video}}}
\renewcommand{\labelenumi}{(\alph{enumi})}

\makeatletter
\newcommand{\rmnum}[1]{\romannumeral #1}
\newcommand{\Rmnum}[1]{\expandafter\@slowromancap\romannumeral #1@}
\makeatother


\begin{document}



\title{Supplemental Material for \\ ``Supra-Binary Ferroelectricity in a Nanowire''}% Force line breaks with \\
\author{Wentao Xu$^{1}$}
\thanks{These authors contributed equally.}
\author{Lihua Wang$^{2}$}
\thanks{These authors contributed equally.}
\author{Yeongjun Lee$^{3}$}
\author{D. ChangMo Yang$^{2}$}
\author{Amir Hajibabaei$^{2}$}
\author{Cheolmin Park$^{4}$}
\author{Tae-Woo Lee$^{3}$}
\email{twlees@snu.ac.kr}
\author{Kwang S. Kim$^{2}$}
\email{kimks@unist.ac.kr}
\affiliation{$^1$
	Institute of Optoelectronic Thin Film Devices and Technology, Key Laboratory of Optoelectronic Thin Film Device and Technology of Tianjin, Nankai University, Tianjin 300350, P. R. China}
\affiliation{$^2$
	Department of Chemistry, School of Natural Science, Center for Superfunctional Materials, Ulsan National Institute of Science and Technology (UNIST), 50 UNIST-gil, Ulsan 44919, Republic of Korea}
\affiliation{$^3$
	Department of Materials Science and Engineering, Seoul National University (SNU), 1 Gwanak-ro, Seoul 08826, Republic of Korea}
\affiliation{$^4$
	Department of Materials Science and Engineering, Yonsei University, 50 Yonsei‐ro, Seoul 03722, Republic of Korea}
\date{\today}% It is always \today, today,
             %  but any date may be explicitly specified


\maketitle
In this Supplemental Material, we include details on methods of device fabrication, signal measurement, numerical simulation, and formulation. Supporting figures and animations are included as well.
\section{Methods}
\subsection{Graphene Synthesis and Device Fabrication}
Copper foils ($99.8\%$ purity, 25 $\mu$m thick, Alfa Aesar) were placed in a quartz tube and heated to 1000 $^\circ$C at 0.1 Torr under 16-sccm H$_2$ flow for 30 min, then a CH$_4$/H$_2$ (25 sccm/15 sccm) reaction gas mixture was allowed to flow over the foil for another 30 min, then the apparatus was cooled to room temperature. A PMMA-assisted wet-transfer method was used to transfer the synthesized graphene sheet onto a 300-nm-thick SiO$_2$/n+Si substrate. 
\subsection{Electro-hydrodynamic-Nanowire Fabrication of PVK NWs}
A solution of PVK (Mw $\approx$ 1 100 000 g mol$^{-1}$, Aldrich) ($3.77\%$) dissolved in styrene was injected through a metal nozzle at a feed rate of 550 nL min$^{-1}$. The nozzle-to collector distance was 2.5 mm, and 3.6 kV was applied to the nozzle. The solution feed rate, nozzle-to-collector distance, and the voltage were adjusted for various concentrations of PVK solution. The syringe (Hamilton 1000 series) used for e-NW printing has a diameter of 4.61 mm and a capacity of 1 mL. 
\subsection{Electro-hydrodynamic-Nanowire Fabrication of PVDF$_{0.7}$-TrFE$_{0.3}$ FNWs}
PVDF-TrFE (70:30 weight $\%$, Solvay Korea) was dissolved in a solvent mixture (4:6 w:w) of N,N-dimethylformamide (Aldrich) and Tetrahydrofuran (Aldrich) at a polymer concentration of 15 $\%$ w:w. The transparent mixed solution was loaded in a glass syringe (Hamilton, 500-$\mu$L with stainless nozzle tip (inner diameter = 100 $\mu$L) and ejected from the nozzle tip to the substrate on the grounded collector with the flow rate of 100 nL/min and external applied voltage of 1.5 kV. The tip-to-substrate distance was 6 mm. By moving the collector laterally 1 m/s, straight PVDF$_{0.7}$-TrFE$_{0.3}$ nanofibers were printed with high alignment along one direction. (Various wavy patterns of the nanofibers were obtained by controlling the moving speed of the collector from 0.17 m/s to 0.83 m/s.)
\subsection{Measurements}
SEM images were obtained using a JEOL-6500 field emission microscope. The electrical transport properties were tested using a probe station in an N$_2$-filled glove box connected to a Keithley 4200 semiconductor parameter analyzer.
\subsection{Determination of the external electric field}
Two electromagnetic processes are in consideration: (a)~the gate (open) circuit of the FNW that is responding to $V_G$, and (b)~the drain (closed) circuit of the GNR that is responding to bias voltage $V_B$. The GNR current-voltage ($I$-$V$) relationship is obviously influenced by $V_G$ through the FNW. But when we consider the electromagnetic property of the FNW, the $V_B$ gradient along the GNR is neglected by assuming a constant electric potential on the whole piece of GNR; this assumption is reasonable because $V_B$ is much smaller than most of the range over which $V_G$ varies. Thus, the FNW electromagnetic property alone is determined first, then its influence on GRN $I$-$V$ character is investigated by resuming the electric potential gradient in GNR’s longitudinal direction. The finite element method was used to simulate the electric field in a FNW under semicircular top-gate voltage (Fig. 1c).

\subsection{Phase transition among four polarization phases in the FNW}
The most general form of the governing LGT equation~\cite{Morozovska2007} is 
\begin{align}
\mathcal{F} & = \int _v \mathrm{d}^3 \mathbf{r} \, \left[ \frac{a_{ij(\text{T})}}{2} p_i p_j + \frac{a_{ijkl}}{4} p_i p_j p_k p_l \right. \notag \\
& \quad \left. + \frac{a_{ijklmn}}{6} p_i p_j p_k p_l p_m p_n \cdots \right] + \mathcal{F}^\text{e-p} + \mathcal{F}^\text{gnd} + \mathcal{F}^\text{S} \; , \label{eq:totalF}
\end{align}
where $\mathcal{F}$ is the Gibbs free energy, $\vec{P}\left(\vec{r}\right) \equiv \left( p_i \left( \vec{r} \right) \right)$ is the dipole density field. In brackets are the dipole-dipole interactions of even order.
Below the Curie temperature, we have the quadratic coefficient $a_{ij(\text{T})} < 0$.
The coefficients of fifth order or higher are positive.
Thus, $\mathcal{F}$ has local minima with respect to $\vec{P}\left(\vec{r}\right)$.
The system must settle into one minimum, so the symmetry breaks spontaneously and the material shows a spontaneous polarization $\vec{P}_s\left(\vec{r}\right)$ with a characteristic magnitude $P_s$.
If $a_{ijkl}$ is positive, a second-order transition of $P_s$ versus temperature occurs; whereas if $a_{ijkl}$ is negative, the transition is first-order.

The second term $\mathcal{F}^\text{e-p}$ in Eq.~\ref{eq:totalF},
\begin{align}
\mathcal{F}^\text{e-p} & = - \int_v \mathrm{d}^3 \mathbf{r} \, \left\{ \left[ \vec{E}_\text{ext} \left( \vec{r} \right) + \frac{1}{2} \vec{E}_\text{D} \left(\vec{r}\right) \right] \cdot \vec{P}\left( \vec{r} \right) \right\} \notag \\
& = \mathcal{F}_\text{ext} + \mathcal{F}_\text{D}
\end{align}
accounts for the linear interaction between $\vec{P}\left( \vec{r} \right)$ and the electric field consisting of the external field~$\vec{E}_\text{ext}$ % section ref
and the depolarization field~$\vec{E}_\text{D}$ that is created by the `inner surface' charge (the charge on the inner surface is distinct from the surface charge acquired from the environment when the FNW is not in vacuum) $\sigma \left( \vec{r}_s \right) = \hat{S} \left( \vec{r}_s \right) \cdot \vec{P}_S \left( \vec{r} \right)$, where $\vec{r}_s$ resides on the surface.  At a given temperature lower than the Curie temperature, $\mathcal{F}^\text{e-p}$ determines how the system’s polarization responds to $\vec{E}_\text{ext}$ both directly and indirectly, i.e. via $\vec{E}_\text{D}$ which is generally a step-functional of $\vec{E}_\text{ext}$. Note that $\mathcal{F}^\text{e-p}$ is also subject to the orientations of electric fields and dipole field. When the electric field line is parallel to the dipole field line everywhere, the two fields are engaged to the greatest extent. If two minima of $\mathcal{F}$, corresponding to the same $P_s$ but with opposite signs, are much deeper than others and they are easier to access due to the proper orientation of the electric field, then a sudden crossover between them may happen when the electric field varies its strength. This kind of phase transition is just conventional, say, binary. Nevertheless, when more than two minima are energetically close and the energy barrier between them varies with the electric field in a controllable way by arranging an irregular orientation of the electric field, novel phase transition may happen; in the present study, these were transitions among four phases. 

The third term $\mathcal{F}^\text{gnd} = \int_v \mathrm{d}^3 \mathbf{r} \, \frac{g_{ijkl}}{2} p_{i,j} p_{k,l}$ is the dipole gradient term. The molecular simulation~\cite{Ahluwalia2008} shows that the gradient coefficients $g_{ijkl}/2$ is reduced to a principal value $k=2.108\times 10^{-8}Jm^3/C^2$ for PVDF-TrFE. Later we will show that even though it determines a non-uniform distribution of dipole density in a radial polarization phase of the FNW, its contribution to the free energy is negligible compared with that of depolarization effect in an axial polarization phase. 

The fourth term $\mathcal{F}^\text{S}$ in Eq.~\ref{eq:totalF} is a surface integration term; numerical simulation~\cite{Hong2008} indicates that this term is less important for a FNW with radius $R > 20$ nm; because $R > 120$ nm in our study, this term has negligible influence on the phase.

We now consider $\mathcal{F}^\text{e-p}$ for a FNW in vacuum when $\vec{E}_\text{ext}$ is absent. The circularly-distributed uniform `inner surface' charge $\sigma = \hat{S}\cdot \vec{P}_S = P_0$ does not create any electric field inside the circle, therefore, $\vec{E}_\text{D}$ when the polarization in the FNW is radial. However, in the case of the axial phase in the FNW, the depolarization field is finite. We now show $\vec{E}_\text{D} \left( \vec{r} \right) = - \vec{P} \left( \vec{r} \right) / \overline{\varepsilon}$, where  with $\varepsilon_0$ and $\varepsilon_\text{FNW}$ being the dielectric constants of air and the FNW in axial polarization phases, respectively.

Given the translational symmetry along the longitudinal direction of the FNW, the general forms of the inside and outside electric potentials of $V_i$ and $V_o$ for the FNW are
\begin{align}
V_i & = A r \cos \theta \notag\\
V_o & = \frac{B}{r} \cos \theta \notag \; .
\end{align}
These equations yield the general expression of the radial component of the electric field inside and outside an FNW as
\begin{align}
E_{i,r} & = -A\cos\theta \notag \\
E_{o,r} & = \frac{B}{r^2} \cos\theta \notag \; .
\end{align}
By applying the continuity conditions
\begin{align}
{V_i}|_R &= {V_o}|_R \notag \\
\varepsilon_0 E_{o,r=R} - \varepsilon_\text{FNW} E_{i,r=R} & = P_0 \cos\theta \notag
\end{align}
where $\theta$ is the angle between a dipole and the normal outward direction of the FNW, and $P_0 \cos\theta$ is the non-uniform `inner surface' charge density when the polarization is axial, the parameters are determined as $A=P_0 / \overline{\varepsilon}$ and $B=R^2 P_0 / \overline{\varepsilon}$. Thus, $\vec{E}_\text{D} = - \vec{P} / \overline{\varepsilon}$ for an axial dipole density field in the FNW. This field will raise a positive energetic penalty $\mathcal{F}_\text{D} ^\text{axial} = \Gamma P_0^2 / (2 \overline{\varepsilon}))$  where $\Gamma$ is the volume of the FNW. On the other hand, by the continuity condition we have $P|_{r=0} = 0$ for the radial phases. Thus $(\partial P/\partial r)^2 \approx 6.4 \times 10^{13} m^{-2}\overline{P}^2$ with the characteristic length $R = 125$ nm, where $\overline{P}$ is the radial characteristic polarization. With the gradient coefficient $k=2.108\times 10^{-8} Jm^3/C^2$, $\mathcal{F}_\text{grad}^\text{radial} \approx \left(1.3\times 10^6Jm/C^2\right) \overline{P}^2 \Gamma$. In contrast, the axial phases have no dipole-gradient related bulky free energy. Whereas $\mathcal{F}_\text{D} ^\text{axial} = \Gamma P_0^2 / [2 (\varepsilon_0 + \varepsilon_\text{FNW})] = (5.1\times 10^9Jm/{C^2}) P_0 ^2 \Gamma$ with $\varepsilon_0 = 8.854\times 10^{-12}Fm^{-1}$ and $\varepsilon_\text{FNW} = 10 \varepsilon_0$~\cite{Batra2015}, where  is the axial characteristic polarization. $\mathcal{F}_\text{grad}^\text{radial}$ will be neglected, because it is three orders smaller than $\mathcal{F}_\text{D} ^\text{axial}$ in magnitude.

An abstract polar coordinate frame is set up where the radial coordinate refers to the characteristic polarization magnitude and the angular coordinate describes the orientation of the dipole field (Fig. 4). % figure in the main text?
The free energy surface is then defined in the phase space. There exists four minima, corresponding to the radial-in, radial-out, axial-up, and axial-down polarization phases. A simplest form of Landau formula27 will show that the minima for radial phases are deeper and their characteristic polarization magnitude is larger:
\begin{align}
\mathcal{F}^\text{radial} & = -AP^2 + BP^4 \notag \\
\mathcal{F}^\text{axial} & = -AP^2 + BP^4 + CP^2 \notag
\end{align}
where $A, B > 0$ are generic Landau coefficients. We have $C>0$ due to the depolarization effect in axial phases which is absent in radial phases. Since depolarization is an afterward effect of polarization, $A-C>0$. It is straightforward to obtain
\begin{align}
\mathcal{F}_\text{min}^\text{radial} & = -\frac{A^2}{4B} \hspace{2cm} \overline{P} = \pm \sqrt{\frac{A}{2B}} \notag \\
\mathcal{F}_\text{min}^\text{axial} & = - \frac{(A-C)^2}{4B} \hspace{1cm} P_0 = \pm \sqrt{\frac{A-C}{2B}} \notag \; .
\end{align}
It is now clear that
\begin{align}
\left| \mathcal{F}_\text{min}^\text{radial} \right| & > \left| \mathcal{F}_\text{min}^\text{axial} \right| \notag \\
\left| \overline{P} \right| & > \left| P_0 \right| \notag \; .
\end{align}
Next, we consider the real experimental setup. The effect of any environmental charge supply has to be considered. Fully-covering the FNW with an electrode will supply free charge to compensate the depolarization field. This charge diminishes the free energy difference $\Delta \mathcal{F}_\text{D} = \mathcal{F}_\text{D}^\text{axial} - \mathcal{F}_\text{D}^\text{radial}$ between radial polarization and axial polarization. However, the electrode in the actual experimental setup is only semicircular. The free charge on the uncovered lower semicircular surface migrates from the electrode or is acquired from other sources; so this charge generally cannot fully compensate the depolarization field. The non-uniform surface charge distribution in the case of axial dipole configuration creates a self-energy barrier, which further prevents the charge from complete compensation of the depolarization field. Therefore, both
$\mathcal{F}_\text{D}^\text{radial}$ and $\mathcal{F}_\text{D}^\text{axial}$ are finite in the real case. However, $\mathcal{F}_\text{D}^\text{radial} \ll \mathcal{F}_\text{D}^\text{axial}$. For simplicity, we assume $\mathcal{F}_\text{D}^\text{radial} = 0$ and $\mathcal{F}_\text{D}^\text{axial} = \frac{P_0^2}{2\overline{\varepsilon}}\Gamma$ in all cases in this study. Thus, the observed spontaneous polarization is radial when the external field is absent.
We now show that the phase transition is induced by the competition between $\mathcal{F}_\text{ext}$ and the fixed $\mathcal{F}_\text{D}$. In fact, $\mathcal{F}_\text{ext}$ evolves with $\vec{E}_\text{ext}$ as if the four initial minima of $\mathcal{F}$ are lowered or lifted independently. Consider three orientations of $\vec{E}_\text{ext}$.
\begin{enumerate}
	\item Axial: The minima for radial phases do not respond to the varying $\vec{E}_\text{ext}$.
	\item Radial: The minima for axial phases do not respond to the varying $\vec{E}_\text{ext}$. 
	\item Anisotropic: In our study, the anisotropic external electric field created by the semi-circular top-gate is radial in the upper half of the FNW, while axial in the lower half of the FNW. When the gate voltage is positive, we have
	\begin{align}
	\mathcal{F}_\text{ext}^\text{axial-up} & = (\pi+2) \left| EP_0 \right| \Gamma \notag \\
	\mathcal{F}_\text{ext}^\text{axial-down} & = (-\pi-2) \left| EP_0 \right| \Gamma \notag \\
	\mathcal{F}_\text{ext}^\text{radial-in} & = (2-\pi) \left| E\overline{P} \right| \Gamma \notag \\
	\mathcal{F}_\text{ext}^\text{radial-out} & = (\pi-2) \left| E\overline{P} \right| \Gamma \label{eq:F-aniso}
	\end{align}
	where $\left|E\right| \propto \left|V_G\right|$. When the gate voltage is negative, the free energies in Eq.~\ref{eq:F-aniso} all change the sign. The following gives plausible illustration of the change of energy surface when the gate voltage decreases from positive to negative, as an example to show it is responsible for the observed polarization phase transitions. In this process, $\mathcal{F}_\text{ext}^\text{axial-up}$ and $\mathcal{F}_\text{ext}^\text{radial-out}$ both decrease while $\mathcal{F}_\text{ext}^\text{axial-down}$ and $\mathcal{F}_\text{ext}^\text{radial-in}$ both increase.  Therefore, the minima of radial-out and axial-up are lowered while the minima of radial-in and radial-down are lifted. Although the coefficient in Eq.~\ref{eq:F-aniso} for $\mathcal{F}_\text{ext}^\text{axial-up}$ is greater than that for $\mathcal{F}_\text{ext}^\text{radial-out}$, the overall lowering rate of these two minima are comparable owing to the fact that $\left|\overline{P}\right| > \left|P_0 \right|$. Hence, axial-up could be a metastable polarization phase between radial-in and radial-out phases. The polarization in a FNW in our study transits from radial-in phase to axial-up phase when $V_G = -4$ V,  and then to radial-out when $V_G = -5.5$ V. Other phase transitions can be explained similarly.
\end{enumerate}

\subsection{Hysteresis loop walkthrough}
The GNR’s $I$-$V$ response varies with the sweep-range of $V_G$. Three responses can occur; the coding in Fig. 3 is explained as follows (see also Extended Data Animation 2).

\textbf{(i)} $V_G$ sweep is small (e.g., +2 V to -2 V): The hysteresis loop is hardly open (Fig. 2a), indicating that there is no phase transition of polarization in the FNW. Correspondingly, the gate current figure shows no spike. 

\textbf{(ii)} $V_G$ sweep is moderate (e.g., +6 V to -5 V): a butterfly hysteresis loop connects two polarization phases. The loop consists of four stages connecting four vortices (Fig. 2b,c) 

\noindent\textbf{\emph{Stage} 1:} from v1 to v2. The initial polarization phase is radial-in and remains in this stage. At v1, $V_G = +6$ V; the surface charge is uniformly positive and switches off the gate field on the GNR. Therefore, the FL line is above the DL line, but below the DP line with the two ends bent slightly upward. Dispersions of the GNR segments, that correspond to points $\delta$, $\gamma$, and $\eta$ of the FL line, are shown (Fig. 3: v1). At v2, $V_G = -4^+$ V where the superscript +/- denotes the positive/negative side of a value; the gate field flips direction but is still switched off by the uniform surface charge. The two ends of the FL line are bent slightly downward (Fig. 3: v2). The slightly enlarged area between DP and FL lines indicates that the resistance slightly drops in this stage (Fig. 2c) because the larger area between DP and FL lines increases the conductivity (drain current) (Fig. 2b).

\noindent\textbf{\emph{Stage} 2:} from v2 to v3. The polarization phase changes from radial-in to axial-up while $V_G$ reaches $-4^-$ V from $-4^+$ V. The gate field switches on suddenly to the GNR because the surface charge becomes non-uniform. Points $\delta$ and $\eta$ drop deeply while point $\gamma$ does not change (Fig. 3: v3), implying that the resistance decreased sharply. 

\noindent\textbf{\emph{Stage} 3:} from v3 to v4. The polarization phase is axial-up and remains while $V_G$ increases from $-4$ V to $+5^-$ V. Point $\gamma$ is unaltered, but the unscreened gate field flips its direction and lifts points $\delta$ and $\eta$ until they enter the conducting band (Fig. 3: v4). In this stage, the resistance continuously increases. The increase steepens when the FL and DP lines start to cross in the deeply-positive voltage interval.

\noindent\textbf{\emph{Stage} 4:} from v4 to v1. The polarization phase restores to radial-in from axial-up while $V_G$ reaches $+5^+$ V from $+5^-$ V.  The drain current sharply increases in this stage. 

	To summarize, two phase transitions occur, one in each of stages 2 and 3.

\textbf{(iii)} The $V_G$ sweep is large (e.g., +6 V to -6 V): a `fan-blade' hysteresis loop connects four polarization phases. The loop consists of eight stages connecting eight vortices (Fig. 2c).

\noindent\textbf{\emph{Stages} 1} and \textbf{2} are the same as in \textbf{(ii)}.

\noindent\textbf{\emph{Stage} 3:} from V3 to V4. The polarization phase is axial-up and remains while $V_G$ decreases from $-4$ V to $-5.5^+$ V. Points $\delta$ and $\eta$ further drop with point $\gamma$ fixed (Fig. 3: V4). Resistance drops.

\noindent\textbf{\emph{Stage} 4:} from V4 to V5. The polarization phase changes from axial-up to radial-out while $V_G$ reaches $-5.5^-$ V from $-5.5^+$ V. Point $\gamma$ is now below the DL line; the gate field is almost screened and bends points $\delta$ and $\eta$ downward slightly (Fig. 3: V5); this change corresponds to the sharp increase of resistance.

\noindent\textbf{\emph{Stage} 5:} from V5 to V6. The polarization phase is radial-out and remains while $V_G$ increases from $-5.5$ V to $+4^-$ V. The gate field changes direction while almost screened. Points $\delta$ and $\eta$ are lifted slightly (Fig. 3 V6) compared to that in \textbf{\emph{Stage} 4} (Fig. 3: V5), so resistance increases slightly in this stage.

\noindent\textbf{\emph{Stage} 6:} from V6 to V7. The polarization phase changes from radial-out to axial-down while $V_G$ reaches $+4^+$ V from $+4^-$ V. The unscreened gate field suddenly bends points $\delta$ and $\eta$ to above the DL line and close to the DP line, so resistance increases sharply in this stage.

\noindent\textbf{\emph{Stage} 7:} from V7 to V8. The polarization phase is axial-down and remains while $V_G$ increases from $+4$ V to $+5.5^-$ V. The dispersion shows that FL and DP lines start to cross, say, at point $\lambda$, when the magnitude of the gate field increases (Fig. 3: V8). The resistance increases continuously but quickly in this stage.

\noindent\textbf{\emph{Stage} 8:} from V8 to V1. The polarization phase restores to radial-in from axial-down while $V_G$ reaches $+5.5^+$ V from $+5.5^-$ V. Because the resistance blockage is suddenly removed, resistance correspondingly drops sharply in this stage. 

To summarize, four phase transitions occur in stages~2, 4, 6 and~8 respectively.

Comparing dashed hysteresis~1 for \textbf{(ii)} and solid hysteresis~2 for \textbf{(iii)} in Fig. 2c, in the last transition, the polarization returns to the initial radial-in phase from the axial-up phase in \textbf{(ii)} and from the axial-down phase in \textbf{(iii)}. This difference is reflected by different $V_G$ at which the last transition happens for hystereses~1 and~2 respectively. Also, the corresponding spikes of the gate current in Fig. 2b-c are dominated by the charging and discharging of the FNW’s outer surface, instead of by the change of the volume dielectric constant~\cite{Landau1937} due to the high surface to volume ratio.
\bibliography{suprabinary}

% \clearpage
\section{Supporting figures and animations}
\begin{figure}[h]
	\begin{center}
		\includegraphics[width=0.9\columnwidth]{edfigure1.pdf}\\
		\caption{\label{fig:optmic} Optical microscope images.  The optical microscope image of the printed PVDF$_{0.7}$-TrFe$_{0.3}$ nanowire array with a constant pitch of 200 $\mu$m.}
	\end{center}
\end{figure}
\begin{figure}[h]
	\begin{center}
		\includegraphics[width=0.9\columnwidth]{edfigure2.pdf}\\
		\caption{\label{fig:sem-array} Scanning electron microscope images.  (a-c)~Scanning electron microscope images of PVDF$_{0.7}$-TrFe$_{0.3}$ at different magnifications. (d)~Distribution of diameters of the printed FNWs.}
	\end{center}
\end{figure}
\begin{figure}[h]
	\begin{center}
		\includegraphics[width=0.9\columnwidth]{edfigure3.pdf}\\
		\caption{\label{fig:sem-spun} Scanning electron microscope images.  (a,b)~The scanning electron microscope images of electrospun PVDF$_{0.7}$-TrFe$_{0.3}$ coiled FNW mats at different magnifications. (c)~X-ray diffraction patterns of the coiled FNW mats. Note: To investigate the micro-structure of FNWs, a thick mat of densely-packed randomly-distributed FNWs was printed. X-ray diffraction was intense at $2\theta \sim 20^{\circ}$; this observation implies that most of the polymers were packed in $\beta$-phase.}
	\end{center}
\end{figure}
\begin{figure}[h]
	\begin{center}
		\includegraphics[width=0.9\columnwidth]{edfigure4.pdf}\\
		\caption{\label{fig:sem-mag} Scanning electron microscope images. (a)~Vertical view of the cross of a PVK NW and a PVDF$_{0.7}$-TrFe$_{0.3}$ FNW. (b, c)~Magnified images of PVK NW. (d, e)~magnified image of PVDF$_{0.7}$-TrFe$_{0.3}$ FNW at different magnifications. (f)~Magnified image of the cross of PVK and PVDF$_{0.7}$-TrFe$_{0.3}$ FNWs.}
	\end{center}
\end{figure}
\begin{figure}[h]
	\begin{center}
		\includegraphics[width=0.9\columnwidth]{edfigure5.pdf}\\
		\caption{\label{fig:dev-struct} Demonstration of the device structure. The cross of the nanowires separated a metal sheet into four pads, one metal line surpassing the vertical PVDF$_{0.7}$-TrFe$_{0.3}$ FNW and two separated metal lines surpassing the PVK NW.}
	\end{center}
\end{figure}
\begin{figure}[h]
	\begin{center}
		\includegraphics[width=0.9\columnwidth]{edfigure6.pdf}\\
		\caption{\label{fig:char-sweep} Characteristics of electronic device in bottom-gated architectures and electrical responses to the gate voltage sweep. (a)~Schematic of the measurement in a 300-nm SiO$_2$ bottom-gated transistor. (b)~$I$-$V$ characteristics of the bottom-gated transistor.}
	\end{center}
\end{figure}
\begin{figure}[h]
	\begin{center}
		\includegraphics[width=0.9\columnwidth]{edfigure7.pdf}\\
		\caption{\label{fig:switch-screen} Switching of the gate field onto GNR by surface charge screening.  The top shows that the electric field which the GNR senses is highly affected by the gate field when the domain surface charge density decays away from the middle point, whereas the bottom shows that the gate field is almost screened by a uniform surface charge. In both cases, the gate field is created by a negative gate voltage. Labels V2(v2) and V3(v3) correspond to those in Figs. 2-3. The electric field was simulated by the finite element method. This illustration uses the generic parameters including the dielectric constant of PVDF$_{0.7}$-TrFe$_{0.3}$ (The actual value is determined by the ferroelectric phase; determination of this value is out of the scope of this study). Note that the surface charge that resides on domain’s outer surface (Fig. 3) is drawn inside of it for visual clarity.}
	\end{center}
\end{figure}


\clearpage
\begin{video}[h]
\href{tilting-energy-surface.mp4}{\includegraphics[width=0.9\columnwidth]{shot-surf.pdf}}
 %\setfloatlink{http://link.aps.org/multimedia/PRSTPER/v4/i1/e010101}%
 \caption{Animated change of free energy surface with lower energy in colder color. The polarization, represented by the red circles, transits when the energy minima and the barriers between them evolve with the sweeping external electric field tracked with the blue arrows. The moderate sweep induces binary phase transitions (left) while the large sweep induces four-phase transitions (right).\label{vid:surf}}%
\end{video}

\begin{video}[h]
\href{nanowire-hysteresis.mp4}{\includegraphics[width=0.9\columnwidth]{shot-hyst.pdf}}
 %\setfloatlink{http://link.aps.org/multimedia/PRSTPER/v4/i1/e010101}%
 \caption{Animated change of the FNW surface charge (upper right), electric field lines onto the GNR (upper right), and the band diagrams of the GNR (lower right) over a full ‘fan-blade’ I-V hysteresis of the GNR during the gate voltage sweep followed by the red circle (left).\label{vid:hyst}}%
\end{video}

\end{document}


==> anc/suprabinary.bib <==
% Encoding: UTF-8

@Article{Wang2003,
  author    = {J. Wang},
  title     = {Epitaxial {BiFeO}3 Multiferroic Thin Film Heterostructures},
  journal   = {Science},
  year      = {2003},
  volume    = {299},
  number    = {5613},
  pages     = {1719--1722},
  month     = {mar},
  doi       = {10.1126/science.1080615},
  publisher = {American Association for the Advancement of Science ({AAAS})},
}

@Article{Horiuchi2008,
  author    = {Sachio Horiuchi and Yoshinori Tokura},
  title     = {Organic ferroelectrics},
  journal   = {Nat.~Mater.},
  year      = {2008},
  volume    = {7},
  number    = {5},
  pages     = {357--366},
  month     = {may},
  doi       = {10.1038/nmat2137},
  publisher = {Springer Science and Business Media {LLC}},
}

@Article{Zhang1998,
  author    = {Q. M. Zhang},
  title     = {Giant Electrostriction and Relaxor Ferroelectric Behavior in Electron-Irradiated Poly(vinylidene fluoride-trifluoroethylene) Copolymer},
  journal   = {Science},
  year      = {1998},
  volume    = {280},
  number    = {5372},
  pages     = {2101--2104},
  month     = {jun},
  doi       = {10.1126/science.280.5372.2101},
  publisher = {American Association for the Advancement of Science ({AAAS})},
}

@Article{Ginzburg1945,
  author  = {Ginzburg, V. L},
  title   = {Dielectric properties of ferroelectrics and barium titanate},
  journal = {Zh.~Eksp.~Teor.~Fiz.},
  year    = {1945},
  volume  = {15},
  pages   = {739},
}

@Article{Tripathi2011,
  author    = {Ashutosh K. Tripathi and Albert J. J. M. van Breemen and Jie Shen and Qi Gao and Marius G. Ivan and Klaus Reimann and Erwin R. Meinders and Gerwin H. Gelinck},
  title     = {Multilevel Information Storage in Ferroelectric Polymer Memories},
  journal   = {Adv.~Mater.},
  year      = {2011},
  volume    = {23},
  number    = {36},
  pages     = {4146--4151},
  month     = {aug},
  doi       = {10.1002/adma.201101511},
  publisher = {Wiley},
}

@Article{Sohn2010,
  author    = {Jung Inn Sohn and Su Seok Choi and Stephen M. Morris and James S. Bendall and Harry J. Coles and Woong-Ki Hong and Gunho Jo and Takhee Lee and Mark E. Welland},
  title     = {Novel Nonvolatile Memory with Multibit Storage Based on a {ZnO} Nanowire Transistor},
  journal   = {Nano~Lett.},
  year      = {2010},
  volume    = {10},
  number    = {11},
  pages     = {4316--4320},
  month     = {nov},
  doi       = {10.1021/nl1013713},
  publisher = {American Chemical Society ({ACS})},
}

@Article{Zhong1995,
  author    = {W. Zhong and David Vanderbilt and K. M. Rabe},
  title     = {First-principles theory of ferroelectric phase transitions for perovskites: The case of {BaTiO${}_3$}},
  journal   = {Phys.~Rev.~B},
  year      = {1995},
  volume    = {52},
  number    = {9},
  pages     = {6301--6312},
  month     = {sep},
  doi       = {10.1103/PhysRevB.52.6301},
  publisher = {American Physical Society ({APS})},
}

@Article{Tayi2012,
  author    = {Alok S. Tayi and Alexander K. Shveyd and Andrew C.-H. Sue and Jodi M. Szarko and Brian S. Rolczynski and Dennis Cao and T. Jackson Kennedy and Amy A. Sarjeant and Charlotte L. Stern and Walter F. Paxton and Wei Wu and Sanjeev K. Dey and Albert C. Fahrenbach and Jeffrey R. Guest and Hooman Mohseni and Lin X. Chen and Kang L. Wang and J. Fraser Stoddart and Samuel I. Stupp},
  title     = {Room-temperature ferroelectricity in supramolecular networks of charge-transfer complexes},
  journal   = {Nature},
  year      = {2012},
  volume    = {488},
  number    = {7412},
  pages     = {485--489},
  month     = {aug},
  doi       = {10.1038/nature11395},
  publisher = {Springer Science and Business Media {LLC}},
}

@Article{Kretschmer1979,
  author    = {R. Kretschmer and K. Binder},
  title     = {Surface effects on phase transitions in ferroelectrics and dipolar magnets},
  journal   = {Phys.~Rev.~B},
  year      = {1979},
  volume    = {20},
  number    = {3},
  pages     = {1065--1076},
  month     = {aug},
  doi       = {10.1103/PhysRevB.20.1065},
  publisher = {American Physical Society ({APS})},
}

@Article{Kawai1969,
  author    = {Heiji Kawai},
  title     = {The Piezoelectricity of Poly (vinylidene Fluoride)},
  journal   = {Jpn.~J.~Appl.~Phys.},
  year      = {1969},
  volume    = {8},
  number    = {7},
  pages     = {975--976},
  month     = {jul},
  doi       = {10.1143/jjap.8.975},
  publisher = {Japan Society of Applied Physics},
}

@Article{Bergman1971,
  author    = {J. G. Bergman and J. H. McFee and G. R. Crane},
  title     = {{Pyroelectricity and optical second harmonic generation in polyvinylidene fluoride films}},
  journal   = {App.~Phys.~Lett.},
  year      = {1971},
  volume    = {18},
  number    = {5},
  pages     = {203--205},
  month     = {mar},
  doi       = {10.1063/1.1653624},
  publisher = {{AIP} Publishing},
}

@Article{Bae2010,
  author    = {Sukang Bae and Hyeongkeun Kim and Youngbin Lee and Xiangfan Xu and Jae-Sung Park and Yi Zheng and Jayakumar Balakrishnan and Tian Lei and Hye Ri Kim and Young Il Song and Young-Jin Kim and Kwang S. Kim and Barbaros \"{O}zyilmaz and Jong-Hyun Ahn and Byung Hee Hong and Sumio Iijima},
  title     = {Roll-to-roll production of 30-inch graphene films for transparent electrodes},
  journal   = {Nat.~Nanotechnol.},
  year      = {2010},
  volume    = {5},
  number    = {8},
  pages     = {574--578},
  month     = {jun},
  doi       = {10.1038/nnano.2010.132},
  publisher = {Springer Science and Business Media {LLC}},
}

@Article{Min2013,
  author    = {Sung-Yong Min and Tae-Sik Kim and Beom Joon Kim and Himchan Cho and Yong-Young Noh and Hoichang Yang and Jeong Ho Cho and Tae-Woo Lee},
  title     = {Large-scale organic nanowire lithography and electronics},
  journal   = {Nat.~Comm.},
  year      = {2013},
  volume    = {4},
  number    = {1},
  month     = {apr},
  doi       = {10.1038/ncomms2785},
  publisher = {Springer Science and Business Media {LLC}},
}

@Article{Xu2014,
  author    = {Wentao Xu and Hong-Kyu Seo and Sung-Yong Min and Himchan Cho and Tae-Seok Lim and Chang-yeol Oh and Yeongjun Lee and Tae-Woo Lee},
  title     = {Rapid Fabrication of Designable Large-Scale Aligned Graphene Nanoribbons by Electro-hydrodynamic Nanowire Lithography},
  journal   = {Adv.~Mater.},
  year      = {2014},
  volume    = {26},
  number    = {21},
  pages     = {3459--3464},
  month     = {apr},
  doi       = {10.1002/adma.201306081},
  publisher = {Wiley},
}

@Article{Hong2008,
  author    = {Jiawang Hong and Daining Fang},
  title     = {Size-dependent ferroelectric behaviors of {BaTiO$_3$} nanowires},
  journal   = {App.~Phys.~Lett.},
  year      = {2008},
  volume    = {92},
  number    = {1},
  pages     = {012906},
  doi       = {10.1063/1.2830662},
  publisher = {{AIP} Publishing},
}

@Misc{Note1,
  note = {The radial electric field line cannot merge at the center of the nanowire without charge source},
}

@Article{Hong2010,
  author    = {Jiawang Hong and G. Catalan and D. N. Fang and Emilio Artacho and J. F. Scott},
  title     = {Topology of the polarization field in ferroelectric nanowires from first principles},
  journal   = {Phys.~Rev.~B},
  year      = {2010},
  volume    = {81},
  number    = {17},
  month     = {may},
  doi       = {10.1103/PhysRevB.81.172101},
  publisher = {American Physical Society ({APS})},
}

@Article{Ahluwalia2013,
  author    = {R. Ahluwalia and N. Ng and A. Schilling and R. G. P. McQuaid and D. M. Evans and J. M. Gregg and D. J. Srolovitz and J. F. Scott},
  title     = {Manipulating Ferroelectric Domains in Nanostructures Under Electron Beams},
  journal   = {Phys.~Rev.~Lett.},
  year      = {2013},
  volume    = {111},
  number    = {16},
  month     = {oct},
  doi       = {10.1103/PhysRevLett.111.165702},
  publisher = {American Physical Society ({APS})},
}

@Article{Chen1999,
  author    = {X. Q. Chen and H. Yamada and T. Horiuchi and K. Matsushige and S. Watanabe and M. Kawai and P. S. Weiss},
  title     = {Surface potential of ferroelectric thin films investigated by scanning probe microscopy},
  journal   = {J.~Vac.~Sci.~Technol.~B},
  year      = {1999},
  volume    = {17},
  number    = {5},
  pages     = {1930},
  doi       = {10.1116/1.590851},
  publisher = {American Vacuum Society},
}

@Article{Drincic2011,
  author    = {Bojana Drin{\v{c}}i{\'{c}} and Xiaobo Tan and Dennis S. Bernstein},
  title     = {Why are some hysteresis loops shaped like a butterfly?},
  journal   = {Automatica},
  year      = {2011},
  volume    = {47},
  number    = {12},
  pages     = {2658--2664},
  month     = {dec},
  doi       = {10.1016/j.automatica.2011.08.027},
  publisher = {Elsevier {BV}},
}

@Article{Neto2009,
  author    = {A. H. Castro Neto and F. Guinea and N. M. R. Peres and K. S. Novoselov and A. K. Geim},
  title     = {The electronic properties of graphene},
  journal   = {Rev.~Mod.~Phys.},
  year      = {2009},
  volume    = {81},
  number    = {1},
  pages     = {109--162},
  month     = {jan},
  doi       = {10.1103/revmodphys.81.109},
  publisher = {American Physical Society ({APS})},
}

@Article{Xu2015,
  author    = {Wentao Xu and Lihua Wang and Yiwen Liu and Simil Thomas and Hong-Kyu Seo and Kwang-Ik Kim and Kwang S. Kim and Tae-Woo Lee},
  title     = {Controllable n-Type Doping on {CVD}-Grown Single- and Double-Layer Graphene Mixture},
  journal   = {Adv.~Mater.},
  year      = {2015},
  volume    = {27},
  number    = {9},
  pages     = {1619--1623},
  month     = {jan},
  doi       = {10.1002/adma.201405353},
  publisher = {Wiley},
}

@Article{Kim2017,
  author    = {Tae-Hwan Kim and Sangmo Cheon and Han Woong Yeom},
  title     = {Switching chiral solitons for algebraic operation of topological quaternary digits},
  journal   = {Nat.~Phys.},
  year      = {2017},
  volume    = {13},
  number    = {5},
  pages     = {444--447},
  month     = {feb},
  doi       = {10.1038/nphys4026},
  publisher = {Springer Science and Business Media {LLC}},
}

@Article{Morozovska2007,
  author    = {Anna N. Morozovska and Maya D. Glinchuk and Eugene A. Eliseev},
  title     = {Phase transitions induced by confinement of ferroic nanoparticles},
  journal   = {Phys.~Rev.~B},
  year      = {2007},
  volume    = {76},
  number    = {1},
  month     = {jul},
  doi       = {10.1103/PhysRevB.76.014102},
  publisher = {American Physical Society ({APS})},
}

@Article{Ahluwalia2008,
  author    = {Rajeev Ahluwalia and Michael B. Sullivan and David J. Srolovitz and Jian Wei Zheng and Alfred C. H. Huan},
  title     = {Multiscale kinetic model for polarization switching in ferroelectric polymer thin films},
  journal   = {Phys.~Rev.~B},
  year      = {2008},
  volume    = {78},
  number    = {5},
  month     = {aug},
  doi       = {10.1103/PhysRevB.78.054110},
  publisher = {American Physical Society ({APS})},
}

@Article{Batra2015,
  author  = {A. K. Batra and M. E. Edwards and A. Alomari and A. Elkhaldy},
  title   = {{Dielectric Behavior of P(VDF-TrFE)/PZT Nanocomposites Films Doped with Multi-walled Carbon Nanotubes (MWCNT)}},
  journal = {Amer. J. Mater. Sci.},
  year    = {2015},
  volume  = {5},
  pages   = {55-61},
}

@Article{Landau1937,
  author  = {L. Landau},
  title   = {On the theory of phase transitions},
  journal = {Zh.~Eksp.~Teor.~Fiz.},
  year    = {1937},
  volume  = {7},
  pages   = {19-32},
}

@Article{Chu2006,
  author    = {B. Chu},
  title     = {A Dielectric Polymer with High Electric Energy Density and Fast Discharge Speed},
  journal   = {Science},
  year      = {2006},
  volume    = {313},
  number    = {5785},
  pages     = {334--336},
  month     = {jul},
  doi       = {10.1126/science.1127798},
  publisher = {American Association for the Advancement of Science ({AAAS})},
}

@Article{Hoffmann2019,
  author    = {Michael Hoffmann and Franz P. G. Fengler and Melanie Herzig and Terence Mittmann and Benjamin Max and Uwe Schroeder and Raluca Negrea and Pintilie Lucian and Stefan Slesazeck and Thomas Mikolajick},
  title     = {Unveiling the double-well energy landscape in a ferroelectric layer},
  journal   = {Nature},
  year      = {2019},
  volume    = {565},
  number    = {7740},
  pages     = {464--467},
  month     = {jan},
  doi       = {10.1038/s41586-018-0854-z},
  publisher = {Springer Science and Business Media {LLC}},
}


@Article{Jeong2019,
  author = {Jeong, Jae Won and Choi, Young-Eun and Kim, Woo-Seok and Park, Jee-Ho and Kim, Sunmean and Shin, Sunhae and Lee, Kyuho and Chang, Jiwon and Kim, Seong-Jin and Kim, Kyung Rok},
  title = {Tunnelling-based ternary metal–oxide–semiconductor technology},
  journal = {Nat.~Electron.},
  year = {2019},
  volume = {2},
  number = {7},
  pages = {307--312},
  month = jul,
  doi = {10.1038/s41928-019-0272-8},
  url = {https://www.nature.com/articles/s41928-019-0272-8/},
  abstract = {Quantum-mechanical band-to-band tunnelling can be used to create an energy-efficient ternary logic technology that can be fabricated on the wafer scale using complementary metal–oxide–semiconductor (CMOS) processes.},
}

@Comment{jabref-meta: databaseType:bibtex;}

\end{thebibliography}

